A Decision-Centered Reference Architecture for Trustworthy Agentic Commerce

Agentic commerce extends agentic shopping into software agents that interpret policy, prepare checkout, generate transaction-facing language, and act under delegated payment authority. Protocols standardize external exchanges, but merchants still need one authoritative representation of commercial eligibility, actor authority, checkout validity, payment dispatch, generated claims, and evidence. This design-science study presents a protocol-agnostic architecture built around a canonical envelope, protected dependency and result hashes, Ed25519 or HMAC authentication, live-request rebinding, a seven-axis generated-claim gate, execution-time dependency revalidation, and eleven semantic invariants. Evaluation used an open-source JavaScript implementation, eight deterministic ecommerce scenarios, and five controlled ablations. Seven initially valid actions were permitted. After protected state changed, none could proceed without a fresh decision; a hostile-accessor case also remained blocked. Action status was consistent across configured surface-bound envelopes, and each scenario contained the three protected hashes and its targeted dependency reference. Each ablation produced the predicted unsafe regression when one safeguard was bypassed, while the protected path contained the same failure. The hostile accessor was read once, and the suite passed 66/66 tests, schema validation, and committed examples. Results support protected-dependency change detection, bounded outcome derivation, stale-decision prevention, surface-bound status consistency, refusal propagation, and verified-state identity under synthetic fixtures, but do not establish rule completeness, production security, performance, legal compliance, live interoperability, population error rates, or independent replication.

==> anc/README.txt <==
Ancillary materials for "A Decision-Centered Reference Architecture for Trustworthy Agentic Commerce"

S1_Full_Test_Log.txt
  Full output of the semantic test, JSON Schema validation, and committed-example checks.
S2_Scenario_Execution_Log.txt
  Human-readable execution log for the eight deterministic scenarios.
S3_Scenario_Results.json
  Machine-readable results for the scenario corpus.
S4_Blueprint_v0.9.2_Exact_Source.zip
  Frozen source archive of the evaluated Agentic Commerce Blueprint reference implementation.
S5_Evidence_README_and_SHA256.txt
  Evidence description, environment details, and checksums.
S6_Controlled_Ablation_Results.json
  Machine-readable results for the five controlled ablation experiments.

The SHA-256 of S4 is:
082b59b5311ccfb617761db251abab3564f4d1051ce76f3b2f055898f379dd36

Public software release:
  https://github.com/dmsfiris/agentic-commerce-blueprint/releases/tag/v0.9.2
Evaluated Git commit:
  f81d464c18d237cba16bc5e77534a64dc2eae1b2


==> anc/S1_Full_Test_Log.txt <==
Supplementary Material S1: Full-test log
Artifact: Agentic Commerce Blueprint version 0.9.2
Archive SHA-256: 082b59b5311ccfb617761db251abab3564f4d1051ce76f3b2f055898f379dd36
Command: npm run check
Executed UTC: 2026-07-15T19:04:51Z
Platform: Linux x86_64
Node.js: v22.16.0
npm: 10.9.2
---- BEGIN UNEDITED COMMAND OUTPUT ----

> agentic-commerce-blueprint@0.9.2 check
> npm test && npm run validate:shape && npm run examples


> agentic-commerce-blueprint@0.9.2 test
> node --test tests/*.test.mjs

TAP version 13
# Subtest: boundary capture creates a detached deeply frozen snapshot
ok 1 - boundary capture creates a detached deeply frozen snapshot
  ---
  duration_ms: 11.889213
  type: 'test'
  ...
# Subtest: trusted projection preserves the state that was captured and verified
ok 2 - trusted projection preserves the state that was captured and verified
  ---
  duration_ms: 3.400075
  type: 'test'
  ...
# Subtest: nested changing accessors are captured once before verification
ok 3 - nested changing accessors are captured once before verification
  ---
  duration_ms: 0.8047
  type: 'test'
  ...
# Subtest: boundary capture rejects sparse arrays
ok 4 - boundary capture rejects sparse arrays
  ---
  duration_ms: 0.683587
  type: 'test'
  ...
# Subtest: boundary capture does not invoke custom array iterators
ok 5 - boundary capture does not invoke custom array iterators
  ---
  duration_ms: 0.544548
  type: 'test'
  ...
# Subtest: boundary capture converts access failures into a bounded parse error
ok 6 - boundary capture converts access failures into a bounded parse error
  ---
  duration_ms: 0.181653
  type: 'test'
  ...
# Subtest: boundary capture rejects non-JSON runtime values and cycles
ok 7 - boundary capture rejects non-JSON runtime values and cycles
  ---
  duration_ms: 0.969077
  type: 'test'
  ...
# Subtest: boundary capture normalizes revoked proxy failures
ok 8 - boundary capture normalizes revoked proxy failures
  ---
  duration_ms: 0.213791
  type: 'test'
  ...
# Subtest: boundary capture rejects array allocation beyond the node budget
ok 9 - boundary capture rejects array allocation beyond the node budget
  ---
  duration_ms: 1.30094
  type: 'test'
  ...
# Subtest: removing execution-time dependency revalidation permits a stale changed-price decision
ok 10 - removing execution-time dependency revalidation permits a stale changed-price decision
  ---
  duration_ms: 0.68565
  type: 'test'
  ...
# Subtest: removing detached verified-state capture permits post-verification state drift
ok 11 - removing detached verified-state capture permits post-verification state drift
  ---
  duration_ms: 0.168182
  type: 'test'
  ...
# Subtest: removing surface binding permits cross-surface redirection
ok 12 - removing surface binding permits cross-surface redirection
  ---
  duration_ms: 0.160752
  type: 'test'
  ...
# Subtest: removing live request rebinding permits action, actor, and subject redirection
ok 13 - removing live request rebinding permits action, actor, and subject redirection
  ---
  duration_ms: 0.122293
  type: 'test'
  ...
# Subtest: removing refusal propagation launders a refused parent into a usable child claim
ok 14 - removing refusal propagation launders a refused parent into a usable child claim
  ---
  duration_ms: 0.191658
  type: 'test'
  ...
# Subtest: controlled ablation corpus is complete and deterministic at the summary level
ok 15 - controlled ablation corpus is complete and deterministic at the summary level
  ---
  duration_ms: 0.547803
  type: 'test'
  ...
# Subtest: v4 envelope exposes the canonical contract and content-addressed rule set
ok 16 - v4 envelope exposes the canonical contract and content-addressed rule set
  ---
  duration_ms: 6.529463
  type: 'test'
  ...
# Subtest: action vocabulary and rules include generated-claim display and explanation
ok 17 - action vocabulary and rules include generated-claim display and explanation
  ---
  duration_ms: 0.679932
  type: 'test'
  ...
# Subtest: builder rejects vocabulary that would violate the canonical schema
ok 18 - builder rejects vocabulary that would violate the canonical schema
  ---
  duration_ms: 1.029306
  type: 'test'
  ...
# Subtest: requires_confirmation remains distinct from blocked and review states
ok 19 - requires_confirmation remains distinct from blocked and review states
  ---
  duration_ms: 1.173694
  type: 'test'
  ...
# Subtest: hard authority and checkout blocks dominate softer eligibility outcomes
ok 20 - hard authority and checkout blocks dominate softer eligibility outcomes
  ---
  duration_ms: 1.507015
  type: 'test'
  ...
# Subtest: generated-claim review remains a review outcome when the action uses the claim
ok 21 - generated-claim review remains a review outcome when the action uses the claim
  ---
  duration_ms: 1.171961
  type: 'test'
  ...
# Subtest: contradictory allowed sections are rejected at construction
ok 22 - contradictory allowed sections are rejected at construction
  ---
  duration_ms: 1.011961
  type: 'test'
  ...
# Subtest: payment authority is not evaluated when actor authority or checkout validity prevents evaluation
ok 23 - payment authority is not evaluated when actor authority or checkout validity prevents evaluation
  ---
  duration_ms: 1.985134
  type: 'test'
  ...
# Subtest: semantic evaluation rejects contradictory deserialized sections
ok 24 - semantic evaluation rejects contradictory deserialized sections
  ---
  duration_ms: 1.940837
  type: 'test'
  ...
# Subtest: semantic evaluation rejects payment-prerequisite and generated-claim drift
ok 25 - semantic evaluation rejects payment-prerequisite and generated-claim drift
  ---
  duration_ms: 2.547679
  type: 'test'
  ...
# Subtest: reason semantics match complete tokens rather than substrings
ok 26 - reason semantics match complete tokens rather than substrings
  ---
  duration_ms: 0.247842
  type: 'test'
  ...
# Subtest: HMAC authenticator verifies with the shared secret and rejects the wrong secret
ok 27 - HMAC authenticator verifies with the shared secret and rejects the wrong secret
  ---
  duration_ms: 1.120314
  type: 'test'
  ...
# Subtest: Ed25519 authenticator verifies with the public key
ok 28 - Ed25519 authenticator verifies with the public key
  ---
  duration_ms: 51.494971
  type: 'test'
  ...
# Subtest: unsigned envelopes are rejected unless local development acceptance is explicit
ok 29 - unsigned envelopes are rejected unless local development acceptance is explicit
  ---
  duration_ms: 0.64488
  type: 'test'
  ...
# Subtest: authenticator is bound to decisionHash and ruleSetHash
ok 30 - authenticator is bound to decisionHash and ruleSetHash
  ---
  duration_ms: 0.805045
  type: 'test'
  ...
# Subtest: decisionId is protected by the dependency hash and authenticator
ok 31 - decisionId is protected by the dependency hash and authenticator
  ---
  duration_ms: 2.718901
  type: 'test'
  ...
# Subtest: evidence refs require explicit SHA-256 pins and reject identity conflicts
ok 32 - evidence refs require explicit SHA-256 pins and reject identity conflicts
  ---
  duration_ms: 0.229886
  type: 'test'
  ...
# Subtest: input hash changes with dependency or rule-set changes while result may remain blocked
ok 33 - input hash changes with dependency or rule-set changes while result may remain blocked
  ---
  duration_ms: 1.26394
  type: 'test'
  ...
# Subtest: decisionHash wraps contract, schema, dependency and result hashes
ok 34 - decisionHash wraps contract, schema, dependency and result hashes
  ---
  duration_ms: 0.452671
  type: 'test'
  ...
# Subtest: generated-claim state is visible but does not falsely cause delegate-payment failure
ok 35 - generated-claim state is visible but does not falsely cause delegate-payment failure
  ---
  duration_ms: 1.091981
  type: 'test'
  ...
# Subtest: show-generated-claim action can require review while preserving inherited-refusal status
ok 36 - show-generated-claim action can require review while preserving inherited-refusal status
  ---
  duration_ms: 0.460142
  type: 'test'
  ...
# Subtest: generated-claim status and axes follow one canonical precedence
ok 37 - generated-claim status and axes follow one canonical precedence
  ---
  duration_ms: 0.241102
  type: 'test'
  ...
# Subtest: policy projection mapping uses the same generated-claim precedence
ok 38 - policy projection mapping uses the same generated-claim precedence
  ---
  duration_ms: 0.247272
  type: 'test'
  ...
# Subtest: generated-claim blockers contribute when the requested action uses generated claims
ok 39 - generated-claim blockers contribute when the requested action uses generated claims
  ---
  duration_ms: 0.503727
  type: 'test'
  ...
# Subtest: generated claim capability gate rejects value-hash drift
ok 40 - generated claim capability gate rejects value-hash drift
  ---
  duration_ms: 0.297117
  type: 'test'
  ...
# Subtest: allowed generated claims require declared uses and a fully bound capability request
ok 41 - allowed generated claims require declared uses and a fully bound capability request
  ---
  duration_ms: 0.337647
  type: 'test'
  ...
# Subtest: opaque generated-claim identities preserve case and do not collapse
ok 42 - opaque generated-claim identities preserve case and do not collapse
  ---
  duration_ms: 0.231208
  type: 'test'
  ...
# Subtest: eligibility validation reports the eligibility result field
ok 43 - eligibility validation reports the eligibility result field
  ---
  duration_ms: 0.157136
  type: 'test'
  ...
# Subtest: projections preserve canonical hashes and apply only surface-specific behavior
ok 44 - projections preserve canonical hashes and apply only surface-specific behavior
  ---
  duration_ms: 0.994574
  type: 'test'
  ...
# Subtest: fixed normalized input is deterministic and set-like order does not drift hashes
ok 45 - fixed normalized input is deterministic and set-like order does not drift hashes
  ---
  duration_ms: 1.400625
  type: 'test'
  ...
# Subtest: surface and freshness outcome are protected by the canonical hashes
ok 46 - surface and freshness outcome are protected by the canonical hashes
  ---
  duration_ms: 1.191851
  type: 'test'
  ...
# Subtest: integrity evaluation detects hash, basis, and authenticator drift
ok 47 - integrity evaluation detects hash, basis, and authenticator drift
  ---
  duration_ms: 1.056368
  type: 'test'
  ...
# Subtest: allowed decisions cannot carry freshness blocker reasons
ok 48 - allowed decisions cannot carry freshness blocker reasons
  ---
  duration_ms: 0.23913
  type: 'test'
  ...
# Subtest: strict date normalization rejects ambiguous input and canonicalizes offsets
ok 49 - strict date normalization rejects ambiguous input and canonicalizes offsets
  ---
  duration_ms: 0.851239
  type: 'test'
  ...
# Subtest: freshness dependencies merge by kind and ref with conservative horizons
ok 50 - freshness dependencies merge by kind and ref with conservative horizons
  ---
  duration_ms: 0.345078
  type: 'test'
  ...
# Subtest: evidence hash remains authoritative when an explicit dependency adds only a horizon
ok 51 - evidence hash remains authoritative when an explicit dependency adds only a horizon
  ---
  duration_ms: 0.147492
  type: 'test'
  ...
# Subtest: generated claims cannot remain allowed with failed or unevaluated axes
ok 52 - generated claims cannot remain allowed with failed or unevaluated axes
  ---
  duration_ms: 0.177106
  type: 'test'
  ...
# Subtest: Ed25519 metadata and key type are enforced
ok 53 - Ed25519 metadata and key type are enforced
  ---
  duration_ms: 66.169591
  type: 'test'
  ...
# Subtest: trusted projections enforce surface, trust, integrity, live binding, and freshness
ok 54 - trusted projections enforce surface, trust, integrity, live binding, and freshness
  ---
  duration_ms: 9.888006
  type: 'test'
  ...
# Subtest: derived generated-claim provenance binds usable parent projections and request context deterministically
ok 55 - derived generated-claim provenance binds usable parent projections and request context deterministically
  ---
  duration_ms: 2.832307
  type: 'test'
  ...
# Subtest: derived generated-claim provenance keeps refusal causal, multi-hop, and complete within its explicit limit
ok 56 - derived generated-claim provenance keeps refusal causal, multi-hop, and complete within its explicit limit
  ---
  duration_ms: 18.30094
  type: 'test'
  ...
# Subtest: price outcome is derived from amount and currency, not revision alone
ok 57 - price outcome is derived from amount and currency, not revision alone
  ---
  duration_ms: 0.808695
  type: 'test'
  ...
# Subtest: promotion outcome is derived from current eligibility
ok 58 - promotion outcome is derived from current eligibility
  ---
  duration_ms: 0.193792
  type: 'test'
  ...
# Subtest: inventory outcome is derived from available and requested quantities
ok 59 - inventory outcome is derived from available and requested quantities
  ---
  duration_ms: 0.135945
  type: 'test'
  ...
# Subtest: delegated-spending outcome is derived from amount and currency scope
ok 60 - delegated-spending outcome is derived from amount and currency scope
  ---
  duration_ms: 0.178598
  type: 'test'
  ...
# Subtest: generated-claim outcome is derived from evidence availability
ok 61 - generated-claim outcome is derived from evidence availability
  ---
  duration_ms: 0.703658
  type: 'test'
  ...
# Subtest: delivery outcome is derived from the promise validity horizon
ok 62 - delivery outcome is derived from the promise validity horizon
  ---
  duration_ms: 0.18626
  type: 'test'
  ...
# Subtest: return-policy outcome is derived from request and applicability facts
ok 63 - return-policy outcome is derived from request and applicability facts
  ---
  duration_ms: 0.388359
  type: 'test'
  ...
# Subtest: domain rules reject incomplete or malformed raw facts
ok 64 - domain rules reject incomplete or malformed raw facts
  ---
  duration_ms: 0.633828
  type: 'test'
  ...
# Subtest: realistic ecommerce scenarios stop changed commercial state consistently
ok 65 - realistic ecommerce scenarios stop changed commercial state consistently
  ---
  duration_ms: 54.468435
  type: 'test'
  ...
# Subtest: execution comparison fails closed for missing, expired, and duplicate dependencies
ok 66 - execution comparison fails closed for missing, expired, and duplicate dependencies
  ---
  duration_ms: 1.128606
  type: 'test'
  ...
1..66
# tests 66
# suites 0
# pass 66
# fail 0
# cancelled 0
# skipped 0
# todo 0
# duration_ms 363.249183

> agentic-commerce-blueprint@0.9.2 validate:shape
> node src/examples/shape-validation.mjs

schema validation passed

> agentic-commerce-blueprint@0.9.2 examples
> node src/examples/travel-backpack.mjs && node src/examples/stale-price.mjs && node src/examples/generated-claim-capability.mjs && node src/examples/payment-artifact-evidence.mjs && node src/examples/projections.mjs

{
  "scenario": "travel-backpack delegate_payment",
  "decisionId": "decision:travel-backpack:delegate-payment:2026-07-06T10:12:00Z",
  "requestedAction": "delegate_payment",
  "allowed": false,
  "status": "blocked",
  "reasonCodes": [
    "eligibility_blocked",
    "invalid_checkout_state",
    "missing_return_policy",
    "stale_inventory"
  ],
  "basisSources": [
    "checkout",
    "checkout",
    "checkout",
    "checkout",
    "eligibility",
    "eligibility",
    "eligibility"
  ],
  "generatedClaimStatus": "inherited_refusal",
  "paymentAuthorityResult": "not_evaluated",
  "paymentDispatchAttempted": false,
  "decisionHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b"
}
{
  "scenario": "stale price projection",
  "projection": {
    "envelopeSchemaVersion": "agent-commerce-decision-envelope-schema-v4",
    "ruleSetRef": "ruleset:sha256:c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
    "ruleSetHash": "c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
    "authenticator": {
      "kind": "message_authentication_code",
      "algorithm": "hmac-sha256",
      "format": "detached",
      "keyId": "reference-demo-hmac-key",
      "verificationKeyRef": "shared-secret:reference-demo-hmac-key",
      "protectedHash": "c98bae060c4739e49b6bed80d66c57187175377d16e460e9947133bda31595a1",
      "value": "0db2f89a5f1ea4362e4cde474269c56c8a7abb56dc3e591cd32672bdb4def07d",
      "verifiable": true
    },
    "decisionHash": "c98bae060c4739e49b6bed80d66c57187175377d16e460e9947133bda31595a1",
    "inputDependencyHash": "a591780652985d78ed26e877c4a3a4c7b1a043ba2c083272526650bda6fd9e9b",
    "resultHash": "3ba082271cdeff85254781c8083934e462acf93b08396edc27cae34a2e3fc090",
    "requestedAction": "discover",
    "allowed": false,
    "status": "requires_revalidation",
    "reasonCodes": [
      "freshness.stale"
    ],
    "basisComponents": [],
    "freshness": {
      "evaluatedAt": "2026-07-06T10:12:00.000Z",
      "validUntil": "2026-07-06T10:12:01.000Z",
      "staleAfter": "2026-07-06T10:12:01.000Z",
      "reasonCodes": [],
      "dependencyCount": 11,
      "dependencyKinds": [
        "authority",
        "checkout",
        "evidence",
        "generated_claim",
        "inventory",
        "payment",
        "policy",
        "price",
        "product"
      ]
    },
    "generatedClaims": {
      "allowed": true,
      "status": "allowed",
      "claimIds": [
        "claim:cabin-size-compatible"
      ],
      "sourceFactRefs": [
        "product_fact:travel-backpack"
      ],
      "derivedFactRefs": [
        "approved_value_hash:37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67"
      ],
      "allowedUses": [
        "discovery",
        "paraphrase",
        "quote"
      ],
      "blockerCodes": [],
      "inheritedRefusalCount": 0,
      "axes": {
        "source": {
          "status": "passed",
          "blockerCodes": []
        },
        "freshness": {
          "status": "passed",
          "blockerCodes": []
        },
        "scope": {
          "status": "passed",
          "blockerCodes": []
        },
        "surface": {
          "status": "passed",
          "blockerCodes": []
        },
        "use": {
          "status": "passed",
          "blockerCodes": []
        },
        "payload": {
          "status": "passed",
          "blockerCodes": []
        },
        "taint": {
          "status": "passed",
          "blockerCodes": []
        }
      },
      "approvedValueHash": "37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
      "claimTextHash": null,
      "quoteTextHash": null
    },
    "nextSafeActions": [
      {
        "action": "refresh_product_commercial_facts",
        "owner": "system",
        "reasonCode": "freshness.stale"
      },
      {
        "action": "refresh_decision",
        "owner": "system",
        "reasonCode": "freshness.stale"
      }
    ],
    "exportable": false
  }
}
{
  "scenario": "generated claim capability and derived provenance",
  "capabilityGate": {
    "allowed": {
      "allowed": true,
      "status": "allowed",
      "blockerCodes": [],
      "axes": {
        "source": {
          "status": "passed",
          "blockerCodes": []
        },
        "freshness": {
          "status": "passed",
          "blockerCodes": []
        },
        "scope": {
          "status": "passed",
          "blockerCodes": []
        },
        "surface": {
          "status": "passed",
          "blockerCodes": []
        },
        "use": {
          "status": "passed",
          "blockerCodes": []
        },
        "payload": {
          "status": "passed",
          "blockerCodes": []
        },
        "taint": {
          "status": "passed",
          "blockerCodes": []
        }
      },
      "providedValueHash": "a17067a5eb4651aacf876ad71e314ff817e17552e9608c44426b0811cbe18c1a",
      "requiredValueHash": "a17067a5eb4651aacf876ad71e314ff817e17552e9608c44426b0811cbe18c1a"
    },
    "drifted": {
      "allowed": false,
      "status": "refused_here",
      "blockerCodes": [
        "generated_claim_value_hash_mismatch"
      ],
      "axes": {
        "source": {
          "status": "passed",
          "blockerCodes": []
        },
        "freshness": {
          "status": "passed",
          "blockerCodes": []
        },
        "scope": {
          "status": "passed",
          "blockerCodes": []
        },
        "surface": {
          "status": "passed",
          "blockerCodes": []
        },
        "use": {
          "status": "passed",
          "blockerCodes": []
        },
        "payload": {
          "status": "passed",
          "blockerCodes": []
        },
        "taint": {
          "status": "passed",
          "blockerCodes": []
        }
      },
      "providedValueHash": "573144be93f74e59fc6c32c995719951ae8a521e93268eb22f92bb9e76836f76",
      "requiredValueHash": "a17067a5eb4651aacf876ad71e314ff817e17552e9608c44426b0811cbe18c1a"
    }
  },
  "derivedProvenance": {
    "childRecordKey": "generated-claim:travel-backpack-comparison",
    "childPayloadHash": "23f2afea9b6b3540b0006aff759dd8a2c2074e5bc4faaa87054712c99622c7a7",
    "dependencyRefs": [
      {
        "projectionHash": "7836027e8bfbfd3ca4ce0e6146e68b82ae84cb285d5da871e4029bc159ea30e6",
        "sourceEnvelopeHash": "16f39efe4c765428f427d191dc8c0eb1ad722a522b1e4f52a5ae0711338fbe18",
        "sourceEvidencePinHash": "831360268d475397ba777a78a377782ab56b1d267b7ee155fbf72202bda9c29a",
        "sourceRecordKey": "generated-claim:product-summary",
        "requestContextHash": "c9aab2b6c09a0ace6835a1f940208a28489e070ded18002a3862481406c6d293",
        "status": "usable",
        "requestedSurface": "product_detail",
        "requestedUse": "quote",
        "refusalKind": null
      },
      {
        "projectionHash": "aa600b20ebb5ac6ae1fe4e7840c077acf292b153dbb8407b8c8d6e3d9f8ea2ba",
        "sourceEnvelopeHash": "1440846555d0296f87779a209d7a5e2d8b429505d4d09c7062b056e9850e15ef",
        "sourceEvidencePinHash": "3aa0f36ac9faa51ec78201cd8331d61fe7a6cec1ce216c7e2c14907de0a40eb8",
        "sourceRecordKey": "generated-claim:return-policy-summary",
        "requestContextHash": "c9aab2b6c09a0ace6835a1f940208a28489e070ded18002a3862481406c6d293",
        "status": "refused_here",
        "requestedSurface": "product_detail",
        "requestedUse": "quote",
        "refusalKind": "not_allowed_for_requested_use"
      }
    ],
    "inheritedRefusals": [
      {
        "sourceProjectionHash": "aa600b20ebb5ac6ae1fe4e7840c077acf292b153dbb8407b8c8d6e3d9f8ea2ba",
        "sourceEnvelopeHash": "1440846555d0296f87779a209d7a5e2d8b429505d4d09c7062b056e9850e15ef",
        "sourceRecordKey": "generated-claim:return-policy-summary",
        "status": "refused_here",
        "refusalKind": "not_allowed_for_requested_use",
        "axis": "scope",
        "blockerCodes": [
          "generated_claim_scope_axis_blocked",
          "generated_claim_use_axis_blocked"
        ]
      }
    ],
    "inheritedRefusalCount": 1,
    "canonicalHash": "5df7bf211a59029298913db84ed4308a4a831a65503aa2a860ef419c34116ee0",
    "derivedFactRefs": [
      "generated_claim_projection_hash:7836027e8bfbfd3ca4ce0e6146e68b82ae84cb285d5da871e4029bc159ea30e6",
      "generated_claim_projection_hash:aa600b20ebb5ac6ae1fe4e7840c077acf292b153dbb8407b8c8d6e3d9f8ea2ba",
      "generated_claim_provenance_hash:5df7bf211a59029298913db84ed4308a4a831a65503aa2a860ef419c34116ee0"
    ]
  }
}
{
  "scenario": "payment artifact is evidence not permission",
  "paymentDispatchAttempted": false,
  "reasonCodes": [
    "payment_artifact_is_evidence_not_permission",
    "payment_authority_blocked",
    "payment_mandate_missing"
  ],
  "nextSafeActions": [
    {
      "action": "obtain_buyer_mandate",
      "owner": "buyer",
      "reasonCode": "payment_mandate_missing"
    }
  ]
}
{
  "scenario": "projection surfaces",
  "public": {
    "envelopeSchemaVersion": "agent-commerce-decision-envelope-schema-v4",
    "ruleSetRef": "ruleset:sha256:c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
    "ruleSetHash": "c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
    "authenticator": {
      "kind": "message_authentication_code",
      "algorithm": "hmac-sha256",
      "format": "detached",
      "keyId": "reference-demo-hmac-key",
      "verificationKeyRef": "shared-secret:reference-demo-hmac-key",
      "protectedHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
      "value": "6f7287b20fb06fa4b1232ecf1d5ec703701199aa6428fb52ae75c01193158359",
      "verifiable": true
    },
    "decisionHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
    "inputDependencyHash": "c6de9ab35628a8d83151dddfa5dda8d7a40a33d35c98cd27505eb2f58bf711d8",
    "resultHash": "cbc35b673516d91eea7da1ebabbf30e81f67be20bad65d61818840326b8505c8",
    "requestedAction": "delegate_payment",
    "allowed": false,
    "status": "blocked",
    "reasonCodes": [
      "eligibility_blocked",
      "freshness.stale",
      "invalid_checkout_state",
      "missing_return_policy",
      "stale_inventory"
    ],
    "basisComponents": [
      {
        "code": "invalid_checkout_state",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "invalid_checkout_state",
        "contributesTo": "status"
      },
      {
        "code": "missing_return_policy",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "missing_return_policy",
        "contributesTo": "status"
      },
      {
        "code": "stale_inventory",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "stale_inventory",
        "contributesTo": "status"
      },
      {
        "code": "invalid_checkout_state",
        "source": "checkout",
        "field": "checkout.validForRequestedAction",
        "value": false,
        "contributesTo": "status"
      },
      {
        "code": "missing_return_policy",
        "source": "eligibility",
        "field": "eligibility.blockerCodes",
        "value": "missing_return_policy",
        "contributesTo": "status"
      },
      {
        "code": "stale_inventory",
        "source": "eligibility",
        "field": "eligibility.blockerCodes",
        "value": "stale_inventory",
        "contributesTo": "status"
      },
      {
        "code": "eligibility_blocked",
        "source": "eligibility",
        "field": "eligibility.result",
        "value": "blocked",
        "contributesTo": "status"
      }
    ],
    "freshness": {
      "evaluatedAt": "2026-07-06T10:12:00.000Z",
      "validUntil": "2026-07-06T10:15:00.000Z",
      "staleAfter": "2026-07-06T10:15:00.000Z",
      "reasonCodes": [
        "stale_inventory"
      ],
      "dependencyCount": 12,
      "dependencyKinds": [
        "authority",
        "checkout",
        "generated_claim",
        "inventory",
        "payment",
        "policy",
        "product"
      ]
    },
    "checkout": {
      "state": "requires_revalidation",
      "validForRequestedAction": false,
      "blockerCodes": [
        "invalid_checkout_state",
        "missing_return_policy",
        "stale_inventory"
      ]
    },
    "payment": {
      "authorityResult": "not_evaluated",
      "blockerCodes": [],
      "paymentDispatchAttempted": false
    },
    "paymentDispatchAttempted": false,
    "generatedClaims": {
      "allowed": false,
      "status": "inherited_refusal",
      "claimIds": [
        "generated_claim:cabin-size-compatible",
        "generated_claim:returns-comparison-paragraph"
      ],
      "sourceFactRefs": [
        "inventory:travel-backpack:15",
        "policy:returns:travel-bags:missing"
      ],
      "derivedFactRefs": [
        "claim_text_hash:37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
        "generated_claim:returns-summary:refused"
      ],
      "allowedUses": [],
      "blockerCodes": [
        "generated_claim_requires_review",
        "inherited_refusal"
      ],
      "inheritedRefusalCount": 1,
      "axes": {
        "source": {
          "status": "passed",
          "blockerCodes": []
        },
        "freshness": {
          "status": "failed",
          "blockerCodes": [
            "stale_inventory"
          ]
        },
        "scope": {
          "status": "passed",
          "blockerCodes": []
        },
        "surface": {
          "status": "passed",
          "blockerCodes": []
        },
        "use": {
          "status": "failed",
          "blockerCodes": [
            "generated_claim_requires_review"
          ]
        },
        "payload": {
          "status": "not_evaluated",
          "blockerCodes": []
        },
        "taint": {
          "status": "failed",
          "blockerCodes": [
            "inherited_refusal"
          ]
        }
      },
      "approvedValueHash": null,
      "claimTextHash": "37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
      "quoteTextHash": null
    },
    "nextSafeActions": [
      {
        "action": "attach_return_policy_fact",
        "owner": "operator",
        "reasonCode": "missing_return_policy"
      },
      {
        "action": "refresh_inventory_facts",
        "owner": "operator",
        "reasonCode": "stale_inventory"
      },
      {
        "action": "review_generated_claim",
        "owner": "operator",
        "reasonCode": "generated_claim_requires_review"
      },
      {
        "action": "refresh_product_commercial_facts",
        "owner": "system",
        "reasonCode": "freshness.stale"
      },
      {
        "action": "refresh_decision",
        "owner": "system",
        "reasonCode": "freshness.stale"
      }
    ],
    "exportable": false
  },
  "mcp": {
    "tool_result_type": "agent_commerce_decision",
    "envelopeSchemaVersion": "agent-commerce-decision-envelope-schema-v4",
    "ruleSetRef": "ruleset:sha256:c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
    "ruleSetHash": "c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
    "authenticator": {
      "kind": "message_authentication_code",
      "algorithm": "hmac-sha256",
      "format": "detached",
      "keyId": "reference-demo-hmac-key",
      "verificationKeyRef": "shared-secret:reference-demo-hmac-key",
      "protectedHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
      "value": "6f7287b20fb06fa4b1232ecf1d5ec703701199aa6428fb52ae75c01193158359",
      "verifiable": true
    },
    "decisionHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
    "inputDependencyHash": "c6de9ab35628a8d83151dddfa5dda8d7a40a33d35c98cd27505eb2f58bf711d8",
    "resultHash": "cbc35b673516d91eea7da1ebabbf30e81f67be20bad65d61818840326b8505c8",
    "requestedAction": "delegate_payment",
    "allowed": false,
    "status": "blocked",
    "reasonCodes": [
      "eligibility_blocked",
      "invalid_checkout_state",
      "missing_return_policy",
      "stale_inventory"
    ],
    "basisComponents": [
      {
        "code": "invalid_checkout_state",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "invalid_checkout_state",
        "contributesTo": "status"
      },
      {
        "code": "missing_return_policy",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "missing_return_policy",
        "contributesTo": "status"
      },
      {
        "code": "stale_inventory",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "stale_inventory",
        "contributesTo": "status"
      },
      {
        "code": "invalid_checkout_state",
        "source": "checkout",
        "field": "checkout.validForRequestedAction",
        "value": false,
        "contributesTo": "status"
      },
      {
        "code": "missing_return_policy",
        "source": "eligibility",
        "field": "eligibility.blockerCodes",
        "value": "missing_return_policy",
        "contributesTo": "status"
      },
      {
        "code": "stale_inventory",
        "source": "eligibility",
        "field": "eligibility.blockerCodes",
        "value": "stale_inventory",
        "contributesTo": "status"
      },
      {
        "code": "eligibility_blocked",
        "source": "eligibility",
        "field": "eligibility.result",
        "value": "blocked",
        "contributesTo": "status"
      }
    ],
    "freshness": {
      "evaluatedAt": "2026-07-06T10:12:00.000Z",
      "validUntil": "2026-07-06T10:15:00.000Z",
      "staleAfter": "2026-07-06T10:15:00.000Z",
      "reasonCodes": [
        "stale_inventory"
      ],
      "dependencyCount": 12,
      "dependencyKinds": [
        "authority",
        "checkout",
        "generated_claim",
        "inventory",
        "payment",
        "policy",
        "product"
      ]
    },
    "checkout": {
      "state": "requires_revalidation",
      "validForRequestedAction": false,
      "blockerCodes": [
        "invalid_checkout_state",
        "missing_return_policy",
        "stale_inventory"
      ]
    },
    "payment": {
      "authorityResult": "not_evaluated",
      "blockerCodes": [],
      "paymentDispatchAttempted": false
    },
    "paymentDispatchAttempted": false,
    "generatedClaims": {
      "allowed": false,
      "status": "inherited_refusal",
      "claimIds": [
        "generated_claim:cabin-size-compatible",
        "generated_claim:returns-comparison-paragraph"
      ],
      "sourceFactRefs": [
        "inventory:travel-backpack:15",
        "policy:returns:travel-bags:missing"
      ],
      "derivedFactRefs": [
        "claim_text_hash:37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
        "generated_claim:returns-summary:refused"
      ],
      "allowedUses": [],
      "blockerCodes": [
        "generated_claim_requires_review",
        "inherited_refusal"
      ],
      "inheritedRefusalCount": 1,
      "axes": {
        "source": {
          "status": "passed",
          "blockerCodes": []
        },
        "freshness": {
          "status": "failed",
          "blockerCodes": [
            "stale_inventory"
          ]
        },
        "scope": {
          "status": "passed",
          "blockerCodes": []
        },
        "surface": {
          "status": "passed",
          "blockerCodes": []
        },
        "use": {
          "status": "failed",
          "blockerCodes": [
            "generated_claim_requires_review"
          ]
        },
        "payload": {
          "status": "not_evaluated",
          "blockerCodes": []
        },
        "taint": {
          "status": "failed",
          "blockerCodes": [
            "inherited_refusal"
          ]
        }
      },
      "approvedValueHash": null,
      "claimTextHash": "37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
      "quoteTextHash": null
    },
    "nextSafeActions": [
      {
        "action": "attach_return_policy_fact",
        "owner": "operator",
        "reasonCode": "missing_return_policy"
      },
      {
        "action": "refresh_inventory_facts",
        "owner": "operator",
        "reasonCode": "stale_inventory"
      },
      {
        "action": "review_generated_claim",
        "owner": "operator",
        "reasonCode": "generated_claim_requires_review"
      }
    ]
  },
  "operator": {
    "envelopeSchemaVersion": "agent-commerce-decision-envelope-schema-v4",
    "ruleSetRef": "ruleset:sha256:c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
    "ruleSetHash": "c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
    "authenticator": {
      "kind": "message_authentication_code",
      "algorithm": "hmac-sha256",
      "format": "detached",
      "keyId": "reference-demo-hmac-key",
      "verificationKeyRef": "shared-secret:reference-demo-hmac-key",
      "protectedHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
      "value": "6f7287b20fb06fa4b1232ecf1d5ec703701199aa6428fb52ae75c01193158359",
      "verifiable": true
    },
    "decisionHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
    "inputDependencyHash": "c6de9ab35628a8d83151dddfa5dda8d7a40a33d35c98cd27505eb2f58bf711d8",
    "resultHash": "cbc35b673516d91eea7da1ebabbf30e81f67be20bad65d61818840326b8505c8",
    "requestedAction": "delegate_payment",
    "allowed": false,
    "status": "blocked",
    "reasonCodes": [
      "eligibility_blocked",
      "invalid_checkout_state",
      "missing_return_policy",
      "stale_inventory"
    ],
    "basisComponents": [
      {
        "code": "invalid_checkout_state",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "invalid_checkout_state",
        "contributesTo": "status"
      },
      {
        "code": "missing_return_policy",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "missing_return_policy",
        "contributesTo": "status"
      },
      {
        "code": "stale_inventory",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "stale_inventory",
        "contributesTo": "status"
      },
      {
        "code": "invalid_checkout_state",
        "source": "checkout",
        "field": "checkout.validForRequestedAction",
        "value": false,
        "contributesTo": "status"
      },
      {
        "code": "missing_return_policy",
        "source": "eligibility",
        "field": "eligibility.blockerCodes",
        "value": "missing_return_policy",
        "contributesTo": "status"
      },
      {
        "code": "stale_inventory",
        "source": "eligibility",
        "field": "eligibility.blockerCodes",
        "value": "stale_inventory",
        "contributesTo": "status"
      },
      {
        "code": "eligibility_blocked",
        "source": "eligibility",
        "field": "eligibility.result",
        "value": "blocked",
        "contributesTo": "status"
      }
    ],
    "freshness": {
      "evaluatedAt": "2026-07-06T10:12:00.000Z",
      "validUntil": "2026-07-06T10:15:00.000Z",
      "staleAfter": "2026-07-06T10:15:00.000Z",
      "reasonCodes": [
        "stale_inventory"
      ],
      "dependencyCount": 12,
      "dependencyKinds": [
        "authority",
        "checkout",
        "generated_claim",
        "inventory",
        "payment",
        "policy",
        "product"
      ]
    },
    "checkout": {
      "state": "requires_revalidation",
      "validForRequestedAction": false,
      "blockerCodes": [
        "invalid_checkout_state",
        "missing_return_policy",
        "stale_inventory"
      ]
    },
    "payment": {
      "authorityResult": "not_evaluated",
      "blockerCodes": [],
      "paymentDispatchAttempted": false
    },
    "paymentDispatchAttempted": false,
    "generatedClaims": {
      "allowed": false,
      "status": "inherited_refusal",
      "claimIds": [
        "generated_claim:cabin-size-compatible",
        "generated_claim:returns-comparison-paragraph"
      ],
      "sourceFactRefs": [
        "inventory:travel-backpack:15",
        "policy:returns:travel-bags:missing"
      ],
      "derivedFactRefs": [
        "claim_text_hash:37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
        "generated_claim:returns-summary:refused"
      ],
      "allowedUses": [],
      "blockerCodes": [
        "generated_claim_requires_review",
        "inherited_refusal"
      ],
      "inheritedRefusalCount": 1,
      "axes": {
        "source": {
          "status": "passed",
          "blockerCodes": []
        },
        "freshness": {
          "status": "failed",
          "blockerCodes": [
            "stale_inventory"
          ]
        },
        "scope": {
          "status": "passed",
          "blockerCodes": []
        },
        "surface": {
          "status": "passed",
          "blockerCodes": []
        },
        "use": {
          "status": "failed",
          "blockerCodes": [
            "generated_claim_requires_review"
          ]
        },
        "payload": {
          "status": "not_evaluated",
          "blockerCodes": []
        },
        "taint": {
          "status": "failed",
          "blockerCodes": [
            "inherited_refusal"
          ]
        }
      },
      "approvedValueHash": null,
      "claimTextHash": "37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
      "quoteTextHash": null
    },
    "nextSafeActions": [
      {
        "action": "attach_return_policy_fact",
        "owner": "operator",
        "reasonCode": "missing_return_policy"
      },
      {
        "action": "refresh_inventory_facts",
        "owner": "operator",
        "reasonCode": "stale_inventory"
      },
      {
        "action": "review_generated_claim",
        "owner": "operator",
        "reasonCode": "generated_claim_requires_review"
      }
    ],
    "ownerCodes": [
      "operator:generated_claim_requires_review",
      "operator:missing_return_policy",
      "operator:stale_inventory"
    ]
  }
}
---- END UNEDITED COMMAND OUTPUT ----
Exit code: 0


==> anc/S2_Scenario_Execution_Log.txt <==
Supplementary Material S2: Scenario-execution log
Artifact: Agentic Commerce Blueprint version 0.9.2
Archive SHA-256: 082b59b5311ccfb617761db251abab3564f4d1051ce76f3b2f055898f379dd36
Command: npm run scenarios
Executed UTC: 2026-07-15T19:04:53Z
Platform: Linux x86_64
Node.js: v22.16.0
npm: 10.9.2
---- BEGIN UNEDITED COMMAND OUTPUT ----

> agentic-commerce-blueprint@0.9.2 scenarios
> node src/examples/ecommerce-scenarios.mjs

{
  "scenarioCount": 8,
  "scenarioIds": [
    "price_change_before_checkout",
    "promotion_eligibility_conflict",
    "inventory_exhaustion",
    "delegated_spending_limit_exceeded",
    "unsupported_generated_claim",
    "delivery_promise_stale",
    "return_policy_conflict",
    "verified_state_identity"
  ],
  "baselinePermittedCount": 7,
  "changedStatePreventedCount": 8,
  "refreshedSafeOutcomeCount": 8,
  "derivedSafeOutcomeCount": 8,
  "domainDerivedScenarioCount": 7,
  "surfaceConsistentCount": 8,
  "traceabilityCompleteCount": 8,
  "results": [
    {
      "id": "price_change_before_checkout",
      "title": "Price changes before checkout completion",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:price-quote-equality-v1",
      "evaluatedFactFields": [
        "quoted.amountMinor",
        "current.amountMinor",
        "quoted.currency",
        "current.currency"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "price_changed",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "price"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "eligibility_blocked",
        "invalid_checkout_state",
        "price_changed"
      ],
      "surfaceStatuses": {
        "checkout": "blocked",
        "tool": "blocked",
        "protocol": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "promotion_eligibility_conflict",
      "title": "Promotion becomes ineligible",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:promotion-eligibility-v1",
      "evaluatedFactFields": [
        "current.eligible",
        "current.region"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "promotion_ineligible",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "policy"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "eligibility_blocked",
        "invalid_checkout_state",
        "promotion_ineligible"
      ],
      "surfaceStatuses": {
        "checkout": "blocked",
        "tool": "blocked",
        "protocol": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "inventory_exhaustion",
      "title": "Inventory is exhausted after the decision",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:inventory-availability-v1",
      "evaluatedFactFields": [
        "current.available",
        "requestedQuantity"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "inventory_unavailable",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "inventory"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "eligibility_blocked",
        "invalid_checkout_state",
        "inventory_unavailable"
      ],
      "surfaceStatuses": {
        "checkout": "blocked",
        "tool": "blocked",
        "protocol": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "delegated_spending_limit_exceeded",
      "title": "Checkout total exceeds delegated authority",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:delegated-spending-scope-v1",
      "evaluatedFactFields": [
        "current.maximumMinor",
        "current.totalMinor",
        "mandateCurrency",
        "checkoutCurrency"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "delegated_spending_limit_exceeded",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "mandate"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "authority_blocked",
        "delegated_spending_limit_exceeded"
      ],
      "surfaceStatuses": {
        "checkout": "blocked",
        "tool": "blocked",
        "protocol": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "unsupported_generated_claim",
      "title": "Generated product claim loses supporting evidence",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:generated-claim-evidence-v1",
      "evaluatedFactFields": [
        "current.evidenceAvailable",
        "current.text"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "generated_claim_evidence_missing",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "evidence"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "generated_claim_evidence_missing",
        "generated_claim_refused_here"
      ],
      "surfaceStatuses": {
        "feed": "blocked",
        "tool": "blocked",
        "support": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "delivery_promise_stale",
      "title": "Delivery promise becomes stale",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:delivery-promise-freshness-v1",
      "evaluatedFactFields": [
        "current.validUntil",
        "evaluationTime"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "delivery_promise_stale",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "checkout"
      ],
      "refreshedStatus": "requires_revalidation",
      "refreshedReasonCodes": [
        "delivery_promise_stale",
        "generated_claim_stale"
      ],
      "surfaceStatuses": {
        "feed": "requires_revalidation",
        "tool": "requires_revalidation",
        "support": "requires_revalidation"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "return_policy_conflict",
      "title": "Return request conflicts with the current policy",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:return-policy-applicability-v1",
      "evaluatedFactFields": [
        "current.returnRequested",
        "current.returnable"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "return_policy_conflict",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "policy"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "generated_claim_out_of_scope",
        "return_policy_conflict"
      ],
      "surfaceStatuses": {
        "feed": "blocked",
        "tool": "blocked",
        "support": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "verified_state_identity",
      "title": "Runtime state changes after its first read",
      "initialStatus": "blocked",
      "baselinePermitted": false,
      "changedStatePermitted": false,
      "requiresFreshDecision": false,
      "changedDependencyKinds": [],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "eligibility_blocked",
        "product_not_discoverable"
      ],
      "surfaceStatuses": {
        "feed": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": 1
    }
  ]
}
---- END UNEDITED COMMAND OUTPUT ----
Exit code: 0


==> anc/S3_Scenario_Results.json <==
{
  "scenarioCount": 8,
  "scenarioIds": [
    "price_change_before_checkout",
    "promotion_eligibility_conflict",
    "inventory_exhaustion",
    "delegated_spending_limit_exceeded",
    "unsupported_generated_claim",
    "delivery_promise_stale",
    "return_policy_conflict",
    "verified_state_identity"
  ],
  "baselinePermittedCount": 7,
  "changedStatePreventedCount": 8,
  "refreshedSafeOutcomeCount": 8,
  "derivedSafeOutcomeCount": 8,
  "domainDerivedScenarioCount": 7,
  "surfaceConsistentCount": 8,
  "traceabilityCompleteCount": 8,
  "results": [
    {
      "id": "price_change_before_checkout",
      "title": "Price changes before checkout completion",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:price-quote-equality-v1",
      "evaluatedFactFields": [
        "quoted.amountMinor",
        "current.amountMinor",
        "quoted.currency",
        "current.currency"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "price_changed",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "price"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "eligibility_blocked",
        "invalid_checkout_state",
        "price_changed"
      ],
      "surfaceStatuses": {
        "checkout": "blocked",
        "tool": "blocked",
        "protocol": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "promotion_eligibility_conflict",
      "title": "Promotion becomes ineligible",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:promotion-eligibility-v1",
      "evaluatedFactFields": [
        "current.eligible",
        "current.region"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "promotion_ineligible",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "policy"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "eligibility_blocked",
        "invalid_checkout_state",
        "promotion_ineligible"
      ],
      "surfaceStatuses": {
        "checkout": "blocked",
        "tool": "blocked",
        "protocol": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "inventory_exhaustion",
      "title": "Inventory is exhausted after the decision",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:inventory-availability-v1",
      "evaluatedFactFields": [
        "current.available",
        "requestedQuantity"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "inventory_unavailable",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "inventory"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "eligibility_blocked",
        "invalid_checkout_state",
        "inventory_unavailable"
      ],
      "surfaceStatuses": {
        "checkout": "blocked",
        "tool": "blocked",
        "protocol": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "delegated_spending_limit_exceeded",
      "title": "Checkout total exceeds delegated authority",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:delegated-spending-scope-v1",
      "evaluatedFactFields": [
        "current.maximumMinor",
        "current.totalMinor",
        "mandateCurrency",
        "checkoutCurrency"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "delegated_spending_limit_exceeded",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "mandate"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "authority_blocked",
        "delegated_spending_limit_exceeded"
      ],
      "surfaceStatuses": {
        "checkout": "blocked",
        "tool": "blocked",
        "protocol": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "unsupported_generated_claim",
      "title": "Generated product claim loses supporting evidence",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:generated-claim-evidence-v1",
      "evaluatedFactFields": [
        "current.evidenceAvailable",
        "current.text"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "generated_claim_evidence_missing",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "evidence"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "generated_claim_evidence_missing",
        "generated_claim_refused_here"
      ],
      "surfaceStatuses": {
        "feed": "blocked",
        "tool": "blocked",
        "support": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "delivery_promise_stale",
      "title": "Delivery promise becomes stale",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:delivery-promise-freshness-v1",
      "evaluatedFactFields": [
        "current.validUntil",
        "evaluationTime"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "delivery_promise_stale",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "checkout"
      ],
      "refreshedStatus": "requires_revalidation",
      "refreshedReasonCodes": [
        "delivery_promise_stale",
        "generated_claim_stale"
      ],
      "surfaceStatuses": {
        "feed": "requires_revalidation",
        "tool": "requires_revalidation",
        "support": "requires_revalidation"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "return_policy_conflict",
      "title": "Return request conflicts with the current policy",
      "domainOutcomeDerived": true,
      "domainRuleId": "scenario-rule:return-policy-applicability-v1",
      "evaluatedFactFields": [
        "current.returnRequested",
        "current.returnable"
      ],
      "initialDomainAllowed": true,
      "changedDomainAllowed": false,
      "derivedBlockerCode": "return_policy_conflict",
      "initialStatus": "allowed",
      "baselinePermitted": true,
      "changedStatePermitted": false,
      "requiresFreshDecision": true,
      "changedDependencyKinds": [
        "policy"
      ],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "generated_claim_out_of_scope",
        "return_policy_conflict"
      ],
      "surfaceStatuses": {
        "feed": "blocked",
        "tool": "blocked",
        "support": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": null
    },
    {
      "id": "verified_state_identity",
      "title": "Runtime state changes after its first read",
      "initialStatus": "blocked",
      "baselinePermitted": false,
      "changedStatePermitted": false,
      "requiresFreshDecision": false,
      "changedDependencyKinds": [],
      "refreshedStatus": "blocked",
      "refreshedReasonCodes": [
        "eligibility_blocked",
        "product_not_discoverable"
      ],
      "surfaceStatuses": {
        "feed": "blocked"
      },
      "surfaceConsistent": true,
      "traceabilityComplete": true,
      "accessorReads": 1
    }
  ]
}


==> anc/S5_Evidence_README_and_SHA256.txt <==
Supplementary Material S5
Evidence README and SHA-256 manifest

Study artifact
--------------
Name: Agentic Commerce Blueprint reference implementation
Frozen evaluated archive: version 0.9.2
Public release: https://github.com/dmsfiris/agentic-commerce-blueprint/releases/tag/v0.9.2
Evaluated Git commit: f81d464c18d237cba16bc5e77534a64dc2eae1b2
Release date: 2026-07-16
S4 SHA-256: 082b59b5311ccfb617761db251abab3564f4d1051ce76f3b2f055898f379dd36
Expected manuscript checksum: 082b59b5311ccfb617761db251abab3564f4d1051ce76f3b2f055898f379dd36
Checksum match: YES

Execution environment
---------------------
Operating system: Linux x64
Node.js: v22.16.0
npm: 10.9.2
Scenario fixed evaluation time: 2026-07-14T12:00:00.000Z
Scenario trust mode: configured HMAC shared-secret trust-domain mode
Ed25519 coverage: separate semantic tests in npm run check exercise Ed25519 construction and verification with test-only key material

Commands and evidence mapping
-----------------------------
S1: npm run check
    Runs the semantic test suite, JSON Schema validation, and committed examples.
    Reported result: 66/66 tests passed; schema validation and examples passed.

S2 and S3: npm run scenarios / node src/examples/ecommerce-scenarios.mjs
    Runs the eight-scenario deterministic corpus and emits machine-readable JSON.
    Supports manuscript Tables 6 and 7 and Sections 6.1-6.3.

S6: npm run ablations / node src/examples/controlled-ablations.mjs
    Runs the five protected-versus-unsafe controlled ablations and emits machine-readable JSON.
    Supports manuscript Table 8 and Section 6.4.

S4: frozen source archive
    Contains source, tests, schema, examples, documentation, and package metadata required to rerun S1-S3 and S6.

Operational definitions for the scenario JSON
---------------------------------------------
1. surfaceConsistent
   This field is true when the action status is equal across the separately constructed surface-bound envelopes configured for the initial and refreshed phases of a scenario. It does not assert that one surface-neutral envelope was projected unchanged to every recipient. It also does not assert equality of every reason set, basis component, domain section, decision identifier, or protected hash across surfaces.

2. traceabilityComplete
   This legacy machine-readable field name is interpreted narrowly in the submitted manuscript as required protected-reference-marker presence. For each commercial scenario it requires decisionHash, inputDependencyHash, and resultHash plus the scenario-targeted protected dependency reference. For the verified-state-identity scenario it requires the three protected hashes. It does not claim complete audit-graph reconstruction, external evidence retrieval, or reason-to-evidence closure.

3. changedStatePreventedCount
   Counts scenarios for which the earlier or hostile state was not permitted to proceed. Seven are commercial dependency-change cases; the eighth is the blocked hostile-accessor representation-identity case.

4. refreshedSafeOutcomeCount
   Counts refreshed or retained results whose status is not allowed. A non-allowed result may be blocked or requires_revalidation according to the contract.

5. domainDerivedScenarioCount
   Counts the seven commercial scenarios whose initial and changed outcomes were derived from explicit deterministic rules applied to structured facts. The hostile-accessor scenario is not a domain-rule scenario.

Interpretation boundary
-----------------------
The package establishes reproducible behavior for the supplied implementation, fixtures, rules, and pass criteria. It does not establish rule completeness, production security, legal compliance, performance, live protocol/provider interoperability, population error rates, exploit prevalence, or independent replication.

Bibliography and originality-control note
-----------------------------------------
The submission documents were updated on 16 July 2026 after a line-by-line bibliography audit and a targeted section-level comparison with the public WebDigestPro guide. The audit report itself is an author quality-control document and is not included as supplementary material.

SHA-256 manifest
----------------
ff92f87ee1a1af92967e1d2b2aaf95ccb54676e8e6eb0c78100449a782f50cc8  S1_Full_Test_Log.txt
a09d7e76255c9163aa8c3102a4bd00b93e2e74a0320e2f24fa67ff55804f8a86  S2_Scenario_Execution_Log.txt
6dcaca9983a925fc1db292e249f865db871ae7bcd2efeb59de6621445a585625  S3_Scenario_Results.json
082b59b5311ccfb617761db251abab3564f4d1051ce76f3b2f055898f379dd36  S4_Blueprint_v0.9.2_Exact_Source.zip
3a46e03f52823b2da9b3d6f1eb3ee1d2781a4fca7f0542a33ea48d8d460e0a44  S6_Controlled_Ablation_Results.json

Verification
------------
From a shell in the supplementary-material directory:
  sha256sum S1_Full_Test_Log.txt S2_Scenario_Execution_Log.txt S3_Scenario_Results.json S4_Blueprint_v0.9.2_Exact_Source.zip S6_Controlled_Ablation_Results.json

To rerun from S4:
  unzip S4_Blueprint_v0.9.2_Exact_Source.zip
  cd agentic-commerce-blueprint-v0.9.2
  npm run check
  npm run scenarios
  npm run ablations


==> anc/S6_Controlled_Ablation_Results.json <==
{
  "studyType": "controlled_negative_control_ablation",
  "evaluatedAt": "2026-07-14T12:00:00.000Z",
  "ablationCount": 5,
  "protectedControlSuccessCount": 5,
  "expectedRegressionObservedCount": 5,
  "allExpectedRegressionsObserved": true,
  "interpretationBoundary": "The unsafe variants are purpose-built negative controls local to the experiment. Results show the demonstrated failure mechanism when one declared safeguard is bypassed; they do not estimate exploit prevalence or prove that the protected architecture is complete.",
  "results": [
    {
      "id": "dependency_revalidation_removed",
      "control": "execution-time protected-dependency comparison",
      "predictedFailure": "an earlier allowed checkout decision proceeds after the price dependency changes",
      "protectedOutcome": {
        "permitted": false,
        "requiresFreshDecision": true,
        "reasonCodes": [
          "price_dependency_changed"
        ]
      },
      "ablatedOutcome": {
        "permitted": true,
        "requiresFreshDecision": false,
        "reasonCodes": []
      },
      "safetyRegressionObserved": true
    },
    {
      "id": "detached_capture_removed",
      "control": "single detached deeply frozen verified snapshot",
      "predictedFailure": "caller-controlled state changes between verification and projection",
      "protectedOutcome": {
        "allowed": false,
        "status": "blocked",
        "accessorReads": 1,
        "driftObserved": false
      },
      "ablatedOutcome": {
        "allowed": true,
        "status": "allowed",
        "accessorReads": 2,
        "driftObserved": true
      },
      "safetyRegressionObserved": true
    },
    {
      "id": "surface_binding_removed",
      "control": "protected target-surface binding",
      "predictedFailure": "an envelope scoped to one recipient surface is redirected to another",
      "protectedOutcome": {
        "rejected": true,
        "message": "Agent-commerce decision surface mismatch: envelope=feed, projection=tool."
      },
      "ablatedOutcome": {
        "accepted": true,
        "status": "allowed",
        "projectedSurface": "tool",
        "envelopeSurface": "feed"
      },
      "safetyRegressionObserved": true
    },
    {
      "id": "live_request_binding_removed",
      "control": "live action, actor, and subject rebinding",
      "predictedFailure": "a valid artifact is replayed or redirected to a different live request",
      "protectedOutcome": {
        "mismatchProbeCount": 3,
        "rejectedCount": 3,
        "probes": {
          "action": {
            "rejected": true,
            "message": "Agent-commerce decision requested-action mismatch."
          },
          "actor": {
            "rejected": true,
            "message": "Agent-commerce decision actor mismatch."
          },
          "subject": {
            "rejected": true,
            "message": "Agent-commerce decision subject mismatch."
          }
        }
      },
      "ablatedOutcome": {
        "acceptedWithoutLiveRequest": true,
        "status": "allowed"
      },
      "safetyRegressionObserved": true
    },
    {
      "id": "refusal_propagation_removed",
      "control": "generated-claim inherited-refusal propagation",
      "predictedFailure": "a derived claim becomes usable even though a direct parent was refused",
      "protectedOutcome": {
        "parentStatus": "refused_here",
        "inheritedRefusalCount": 1,
        "childAllowed": false,
        "blockerCodes": [
          "generated_claim_axis_taint_failed",
          "generated_claim_inherited_refusal",
          "generated_claim_status_inherited_refusal",
          "inherited_refusal"
        ]
      },
      "ablatedOutcome": {
        "inheritedRefusalCount": 0,
        "childAllowed": true,
        "blockerCodes": []
      },
      "safetyRegressionObserved": true
    }
  ]
}


==> anc/agentic-commerce-blueprint-v0.9.2/CHANGELOG.md <==
# Changelog

## 0.9.2 - 2026-07-15

### Added
- A five-control, experiment-only negative-control ablation study covering execution-time dependency revalidation, detached verified-state capture, target-surface binding, live action/actor/subject rebinding, and generated-claim refusal propagation.
- Machine-readable `npm run ablations` output and six focused regression tests.

### Evaluation boundary
- The deliberately unsafe variants are local to the ablation experiment and are not exported by the package.
- The ablations demonstrate the predicted failure mechanism when one declared safeguard is bypassed; they do not estimate exploit prevalence, prove architectural completeness, or replace production security testing.

### Unchanged
- Canonical v4 envelope, schema and rule-set identifiers.
- Hashing, authenticators, trusted projection implementation, execution evaluator, generated-claim implementation, and seven raw-fact ecommerce rules.


## 0.9.1 - raw-fact-derived scenario outcomes

### Evaluation strengthening

- Replaced caller-selected refreshed `blocked` flags and blocker codes with seven
  explicit deterministic domain-rule functions that derive outcomes from
  structured price, promotion, inventory, mandate, evidence, delivery, and
  return-policy facts.
- Added eight focused tests for rule derivation, safe counterexamples, currency
  scope, validity horizons, and malformed facts.
- Expanded machine-readable scenario output with rule identity, evaluated fields,
  and initial/changed domain outcomes.
- Retained the canonical v4 envelope, trusted projection boundary, and
  execution-time dependency comparison unchanged.


## 0.9.0 - ecommerce scenario evaluation

### Architecture and evaluation

- Added one execution-time dependency comparison that stops use of a decision
  when a protected price, inventory, policy, checkout, mandate, payment,
  authority, generated-claim, or evidence dependency is missing, changed, or
  expired.
- Added eight deterministic ecommerce scenarios covering price, promotion,
  inventory, delegated spending, generated claims, delivery promises, returns,
  and verified-state identity.
- Added one focused scenario test and a machine-readable scenario command.
- Bounded array allocation before capture to avoid allocating beyond the
  configured node budget.
- Kept one canonical v4 envelope and one trusted external projection boundary.

### Documentation

- Documented the scenario design, measures, limits, and execution-time use of
  authoritative dependency snapshots.

## 0.8.1 - verified-state identity correction

### Security and correctness

- Trusted projection now captures caller-controlled input once into a detached,
  deeply frozen JSON-compatible snapshot before any trust, integrity, freshness,
  request-binding, or projection operation.
- Verification and projection now consume the same captured representation.
- Sparse arrays, cycles, non-JSON values, unsupported prototypes, enumerable
  symbol keys, and access failures are rejected at the boundary.
- Added regression coverage for top-level and nested changing accessors,
  detachment, deep freezing, sparse arrays, hostile getters, custom iterators,
  cycles, and non-JSON values.

### API

- The canonical v4 envelope and projection output shapes are unchanged.
- `projectTrustedAgentCommerceDecisionEnvelope` now accepts `unknown` input and
  normalizes it at the trust boundary.
- Low-level projection helpers remain intended only for already trusted,
  internally built envelopes.


==> anc/agentic-commerce-blueprint-v0.9.2/CODE_OF_CONDUCT.md <==
# Code of Conduct

Be respectful, precise, and evidence-oriented. This project is meant to improve architecture clarity around agent-ready commerce.


==> anc/agentic-commerce-blueprint-v0.9.2/CONTRIBUTING.md <==
# Contributing

This repository is a compact reference implementation of the Agentic Commerce Blueprint architecture.

Changes should preserve:

- reason colocality;
- action-aware decision basis;
- eligibility-versus-authority separation;
- v4 contract and schema alignment;
- content-addressed rule sets;
- detached authenticator semantics;
- evidence hash-pinning;
- freshness horizons;
- generated-claim capability gates and inherited refusal;
- projection consumption of canonical meaning rather than local reinterpretation.

Run before submitting:

```bash
npm run check
npm run write:examples
```

Generated examples should change only when the canonical behavior changes.


==> anc/agentic-commerce-blueprint-v0.9.2/LICENSE <==
MIT License

Copyright (c) 2026 Dimitrios S. Sfyris

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/agentic-commerce-blueprint-v0.9.2/README.md <==
# Agentic Commerce Blueprint

A compact, dependency-free reference implementation of the Agentic Commerce Blueprint architecture.

The repository makes the architecture’s core invariants executable without reproducing a full catalog, checkout, payment, order-management, or operator platform.

## Implementation guarantees

The reference implementation enforces strict ISO date-time normalization, explicit evidence content hashes, identity-based dependency merging, canonical generated-claim precedence and axis coherence, deterministic binding of every direct generated-claim dependency projection, protected decision identity, action-aware result precedence, semantic section coherence, token-based reason classification, Ed25519 key and signature validation, full hash recomputation, reason/component reconciliation, live request rebinding at the trusted projection boundary, and dependency-free validation of the complete canonical JSON Schema against unsigned, HMAC, Ed25519, and committed example envelopes.

The low-level projection helpers remain available for inspecting surface shapes. Use `projectTrustedAgentCommerceDecisionEnvelope` at an external boundary. It first captures caller-controlled input into one detached, deeply frozen JSON-compatible snapshot; surface binding, authenticator policy, hash integrity, key identity, freshness, live request binding, and projection then consume that same snapshot. A stale envelope is never projected as an allowed decision; a blocked envelope may remain projectable so the recipient can receive the safe refusal and its remediation context. State-changing consumers must separately revalidate the owning aggregate’s current authoritative state. Snapshot identity preserves what was verified; it does not replace execution-time revalidation of price, inventory, policy, mandate, or other mutable aggregate state.

## Version note

Repository version 0.9.2 keeps one canonical v4 envelope and one trusted external projection boundary. It retains the seven raw-fact-derived ecommerce rules from v0.9.1 and adds a controlled negative-control ablation study. Five experiment-only unsafe variants bypass one safeguard at a time—execution-time dependency comparison, detached verified-state capture, target-surface binding, live action/actor/subject rebinding, or generated-claim refusal propagation—so the predicted regression can be observed beside the protected path.

## What it demonstrates

- canonical agent-commerce decision envelope v4;
- action-aware eligibility and decision basis;
- eligibility separated from actor authority;
- checkout and payment state carried without adapter-owned business logic;
- payment-authority evaluation kept distinct from checkout blocking and provider dispatch;
- content-addressed rule-set references;
- distinct input, result, and decision hashes, with `decisionId` protected by the dependency hash;
- detached Ed25519 digital signatures;
- detached HMAC-SHA-256 message-authentication codes;
- explicit unsigned local-development output;
- SHA-256 evidence pins;
- freshness horizons and dependency refs;
- generated-claim projection gates, canonical status precedence, coherent axes, inherited refusal, and direct parent-projection binding;
- feed/public, MCP-style, checkout, operator, and support projections;
- a runnable Travel Backpack reference scenario;
- eight deterministic ecommerce evaluation scenarios, including seven outcomes derived from structured raw facts;
- five controlled negative-control ablations showing the predicted regression when one declared safeguard is bypassed;
- execution-time comparison of protected dependencies with current authoritative snapshots;
- focused adversarial semantic tests, including contradictory sections, identity tampering, result precedence, and stale-projection behavior;
- dependency-free full canonical-envelope schema validation, including canonical timestamps and Ed25519 encoding.

## Canonical contract

The current contract identifiers are:

```text
contractVersion:       agent-commerce-decision-envelope-v4
envelopeSchemaVersion: agent-commerce-decision-envelope-schema-v4
default rule set:       agent-commerce-decision-rules-v4
```

The envelope carries:

- `decisionId`, `decisionHash`, `inputDependencyHash`, and `resultHash`;
- `ruleSetVersion`, content-addressed `ruleSetRef`, and `ruleSetHash`;
- an `authenticator` discriminated as a digital signature, message-authentication code, or unsigned local output;
- freshness dependencies and expiry horizons;
- a decision basis computed beside the result;
- action, subject, actor, input refs, eligibility, authority, checkout, and payment state;
- generated-claim projection state;
- hash-pinned evidence refs;
- owner-aware next safe actions.

## Authenticator model

The envelope does not label every integrity mechanism a “signature.”

- Ed25519 is represented as a detached `digital_signature`.
- HMAC-SHA-256 is represented as a detached `message_authentication_code`.
- Missing key material produces an explicit `unsigned` authenticator that verification rejects unless local-development acceptance is requested.

See [`docs/authenticators.md`](docs/authenticators.md).

## Repository map

```text
agentic-commerce-blueprint/
  README.md

  docs/
    architecture.md
    decision-envelope.md
    authenticators.md
    generated-claims.md
    freshness-and-evidence.md
    projections.md
    verified-state-identity.md
    ecommerce-evaluation.md
    reference-scenarios.md
    semantic-tests.md
    contributor-review-vinicius.md
    consistency-report.md

  schemas/
    agent-commerce-decision-envelope.v4.schema.json

  src/
    core/
      actions.mjs
      authenticator.mjs
      decision-envelope.mjs
      decision-basis.mjs
      generated-claims.mjs
      freshness.mjs
      evidence.mjs
      execution.mjs
      projections.mjs
      boundary.mjs
      normalizers.mjs
      hash.mjs
      text.mjs

    examples/
      fixtures.mjs
      travel-backpack.mjs
      stale-price.mjs
      generated-claim-capability.mjs
      payment-artifact-evidence.mjs
      projections.mjs
      ecommerce-domain-rules.mjs
      ecommerce-scenarios.mjs
      controlled-ablations.mjs
      shape-validation.mjs
      write-example-outputs.mjs

  examples/
    travel-backpack-envelope.json
    public-projection.json
    mcp-projection.json
    operator-projection.json
    generated-claim-capability.json

  tests/
    decision-envelope.test.mjs
    boundary-snapshot.test.mjs
    ecommerce-domain-rules.test.mjs
    ecommerce-scenarios.test.mjs
    controlled-ablations.test.mjs

  .github/workflows/ci.yml
```

## Ownership rule

- Core modules own reusable commercial decisions.
- The decision-basis module computes reasons beside the result.
- The authenticator module protects the canonical decision hash.
- Generated-claim modules own projection eligibility, allowed use, dependency state, direct projection binding, and inherited refusal.
- Freshness and evidence modules own dependency horizons and evidence pins.
- The execution module compares protected dependencies with current authoritative snapshots immediately before use.
- Projection modules translate one envelope into surface-safe forms without rebuilding commercial meaning.
- Synthetic domain-rule functions derive the seven refreshed commerce outcomes from structured facts; example fixtures then demonstrate the resulting envelopes and projections.
- Focused tests verify semantic consistency and contract alignment.
- Experiment-only ablation helpers remain local to `controlled-ablations.mjs`; they are not exported as supported package behavior.

A production platform will normally distribute these responsibilities across its existing commerce domains. The folder structure is a reference implementation, not a required deployment topology.

## Run

Requires Node.js 20 or later and no external dependencies.

```bash
npm test
npm run validate:shape
npm run examples
npm run scenarios
npm run ablations
```

Regenerate committed example outputs:

```bash
npm run write:examples
```

Run the full test, schema-validation, and example command:

```bash
npm run check
```

## Credits

- Architecture and implementation: Dimitrios S. Sfyris ([GitHub](https://github.com/dmsfiris))
- Technical architecture review contribution: Vinicius Pereira ([GitHub](https://github.com/vinimabreu), [DEV](https://dev.to/vinimabreu), [Website](https://www.vinimabreu.dev/))
- Public feedback on generated-claim provenance and subsequent semantic review: Sergei Parfenov ([GitHub](https://github.com/P0rt))

See [`docs/contributor-review-vinicius.md`](docs/contributor-review-vinicius.md) and the related-work note in [`docs/generated-claims.md`](docs/generated-claims.md).

## Scope and security

This repository is a reference implementation, not a production payment or checkout system. The ecommerce scenarios use deterministic synthetic fixtures. Demo secrets and generated examples must never be reused as operational key material.


==> anc/agentic-commerce-blueprint-v0.9.2/SECURITY.md <==
# Security

This repository is a reference implementation. It does not process real payments, credentials, or customer data.

Do not add live API keys, payment credentials, production signing keys, customer records, or operational endpoints.

The committed HMAC secret is deliberately public demonstration material used only to make generated examples deterministic. It provides no operational security.

Security-sensitive boundaries demonstrated here:

- payment artifacts are evidence, not payment permission;
- Ed25519 signatures and HMAC-SHA-256 authenticators are modeled separately;
- unsigned envelopes are rejected unless local-development acceptance is explicit;
- evidence refs are SHA-256 pinned;
- generated claims require scoped capability gates;
- projections do not reconstruct commercial meaning locally.

Report security issues privately to the repository owner before public disclosure.
## Verified-state identity

External runtime objects are not trusted merely because their hashes or authenticators validate. A caller-controlled object can contain accessors, proxies, mutable aliases, sparse arrays, or nested state that changes between reads. The current implementation therefore captures external envelope input once into a detached, deeply frozen JSON-compatible snapshot. Integrity verification, request binding, freshness checks, and projection all consume that same snapshot.

Use `projectTrustedAgentCommerceDecisionEnvelope` for every external boundary. Low-level projection helpers are suitable only for envelopes built and retained within a trusted process. State-changing consumers must still revalidate current authoritative aggregate state immediately before mutation.

## Execution-time state

A valid immutable envelope records what was decided. Before a state-changing
operation, first verify the envelope at the trusted boundary, then compare every
protected dependency with the current authoritative snapshot by using
`evaluateAgentCommerceDecisionExecution`. A missing, changed,
or expired dependency stops use of the old decision and requires a new one.

Boundary capture also rejects arrays whose declared length exceeds the configured
node budget before allocating the detached copy.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/architecture.md <==
# Architecture

The central rule is: projections do not recreate commercial meaning locally.

A canonical commerce decision is built once in the domain path and then projected to feed/public, MCP-style tool, checkout, admin/operator, support, or protocol surfaces. A surface may redact, expire, or reshape the decision, but it does not independently infer eligibility, checkout validity, payment authority, or generated-claim permission.

## Decision path

1. Source-backed commercial facts
2. Policy applicability and quotability
3. Action-specific eligibility
4. Actor and delegated authority
5. Checkout state
6. Payment authority
7. Generated-claim projection state
8. Evidence and freshness
9. Canonical decision envelope
10. Surface projections
11. Operator next actions

## Reference ownership

- `actions.mjs` owns the action vocabulary and action characteristics.
- `decision-basis.mjs` owns action-aware reasons and result status.
- `decision-envelope.mjs` owns canonical assembly and hash boundaries.
- `authenticator.mjs` owns detached integrity/authenticity mechanisms.
- `generated-claims.mjs` owns generated-claim capability semantics and direct dependency-projection binding.
- `freshness.mjs` and `evidence.mjs` own dependency horizons and SHA-256 pins.
- `projections.mjs` owns surface translation and live request rebinding at the trusted external boundary.

## Anti-drift design

The decision basis is computed beside the decision. Hard blocks dominate softer confirmation, revalidation, and review outcomes. Projections consume `basis.reasonCodes` and `basis.components`; they do not infer reasons from unrelated fields.

The envelope separates:

- `inputDependencyHash`: decision identity, declared surface, requested action, actor, subject, refs, rule-set pin, evaluation time, evidence pins, and freshness dependencies;
- `resultHash`: computed eligibility, authority, checkout, payment, generated-claim state, derived freshness outcome, basis, and next-action output;
- `decisionHash`: contract/schema version plus both hashes.

The authenticator protects the decision hash together with the schema version, rule-set hash, key identifier, and verification-key reference.

Payment authority is evaluated only after actor authority and checkout validity permit that evaluation. An upstream checkout or actor-authority failure produces `payment.authorityResult: not_evaluated`; it is not relabeled as failed payment authority. Payment dispatch remains a separate action outcome and additionally requires eligibility to allow execution.

For generated claims, one canonical normalizer owns aggregate precedence and axis coherence. Surfaces may enforce declared surface- and use-specific constraints or redact output, but they do not select a different canonical claim status.

At an external boundary, integrity and freshness are necessary but not sufficient. The recipient also rebinds action, subject, and actor to the live request. A state-changing integration separately verifies current aggregate state because a still-fresh envelope may describe an older checkout, mandate, or product decision.


## Derived generated-claim provenance

A derived claim commits to every direct projection actually used to produce it, including successful parents. Each projection receives a canonical `projectionHash` that covers its source envelope and evidence pin, source record, axis state, blockers, inherited lineage, and requested surface/use context. The child provenance hash covers its payload hash and normalized dependency references.

This keeps provenance causal and deterministic: dependency order does not change the child hash, a parent or request-context change does, unrelated refusals do not contaminate the child, and a projection whose stored hash no longer matches its semantics is rejected. Inherited-refusal lineage is retained completely up to one explicit bound; overflow fails instead of silently truncating provenance.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/authenticators.md <==
# Authenticators

The v4 contract uses the term `authenticator` because a digital signature and a message-authentication code are not the same cryptographic object.

## Detached Ed25519 digital signature

```json
{
  "kind": "digital_signature",
  "algorithm": "ed25519",
  "format": "detached",
  "keyId": "...",
  "verificationKeyRef": "...",
  "protectedHash": "...",
  "value": "...",
  "verifiable": true
}
```

A verifier uses the Ed25519 public key referenced by `verificationKeyRef`.

## Detached HMAC-SHA-256

```json
{
  "kind": "message_authentication_code",
  "algorithm": "hmac-sha256",
  "format": "detached",
  "keyId": "...",
  "verificationKeyRef": "...",
  "protectedHash": "...",
  "value": "...",
  "verifiable": true
}
```

HMAC establishes authenticity only inside a trust domain whose participants possess the shared secret. It is not an independently verifiable digital signature.

## Unsigned local output

When neither signing key nor shared secret is supplied, the builder emits:

```json
{
  "kind": "unsigned",
  "algorithm": "none",
  "format": "none",
  "protectedHash": "...",
  "verifiable": false,
  "warning": "missing_platform_signing_key"
}
```

Verification rejects this by default. It can be accepted only when `allowUnsignedLocalDevelopment` is explicitly enabled.

## Protected payload

The detached authenticator covers canonical metadata containing:

- `envelopeSchemaVersion`
- `decisionHash`
- `ruleSetHash`
- `keyId`
- `verificationKeyRef`

A change to any of those values invalidates verification.

## Boundary verification

Ed25519 signing rejects non-Ed25519 keys. Verification checks the declared algorithm, detached format, verifiability flag, key references, a canonical 64-byte base64url signature, and the protected decision hash. `projectTrustedAgentCommerceDecisionEnvelope` applies these checks before external projection; HMAC and unsigned output require explicit opt-in for their narrower trust domains. The same boundary prevents stale envelopes from being projected as allowed while preserving safe blocked explanations. The same boundary rebinds the protected requested action, subject, and actor to the live request for actionable surfaces.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/consistency-report.md <==
# Consistency report

This report records how the contract, schema, runtime modules, examples, and tests agree within this repository.

## Contract consistency

| Contract concept | Reference implementation |
|---|---|
| Contract version | `agent-commerce-decision-envelope-v4` |
| Schema version | `agent-commerce-decision-envelope-schema-v4` |
| Default rule set | `agent-commerce-decision-rules-v4` |
| Rule-set identity | `ruleSetRef` + `ruleSetHash` |
| Origin/authenticity | `authenticator` union |
| Digital signature | detached Ed25519 |
| Shared-secret authenticator | detached HMAC-SHA-256 |
| Unsigned state | explicit, non-verifiable |
| Actions | nine canonical actions including `show_generated_claim` and `explain` |
| Eligibility results | includes `requires_confirmation` |
| Generated-claim state | status, seven axes, inherited refusal, fact refs |
| Derived-claim provenance | verified projection hashes, direct dependency refs, causal lineage, bounded overflow |
| Evidence | required SHA-256 value on each reference |
| Hash boundaries | protected decision identity plus input dependency, result, and decision hashes |
| Projections | common canonical projection plus surface additions |

## Architecture coverage

| Architectural invariant | Repository support |
|---|---|
| Decision reasons are computed beside the result | `src/core/decision-basis.mjs` |
| Eligibility is distinct from authority | envelope sections and focused tests |
| Payment artifacts are evidence, not permission | payment-artifact example |
| Checkout blocking is not payment-authority failure | payment normalization, basis, and tests |
| Generated claims are scoped capabilities | generated-claim module and example |
| Generated-claim status has one canonical precedence | normalizer, semantic evaluator, schema, and tests |
| Derived claims bind all direct parent projections | projection identity, dependency binding, and multi-hop tests |
| Evidence refs are hash-pinned | evidence module |
| Projections can self-expire without erasing hard blockers | freshness and public projection |
| Rule-set changes are detectable | content-addressed rule-set fields |
| Envelope origin can be verified | authenticator module |
| Projections do not reconstruct meaning | projection module consumes the canonical basis |
| External projection rebinds action, subject, and actor | trusted projection boundary and tests |
| Declared safeguards have controlled negative controls | experiment-only ablation runner and six focused regression tests |

## Deliberate compactness

The repository does not copy a full commerce system. It omits catalog persistence, checkout storage, payment providers, order management, operator queues, and protocol servers. Those systems supply inputs to and consume outputs from the reference decision contract.

## Runtime consistency

The runtime modules consistently enforce strict date normalization, evidence identity and explicit content hashes, freshness dependency identity and conservative horizon merging, protected decision identity, action-aware result precedence, payment non-evaluation before actor-authority and checkout prerequisites, semantic section coherence, token-based reason classification, canonical generated-claim precedence, axis coherence, required allowed-use scope, case-sensitive opaque identities, verified direct parent-projection binding, deterministic dependency ordering, causal multi-hop refusal propagation, explicit lineage overflow, Ed25519 metadata and key validation, hash recomputation, exact reason/component reconciliation, and live request rebinding at verified external projection.

## Schema consistency

The v4 schema is constrained to the runtime’s canonical output: UTC timestamps with millisecond precision, the exact unpadded 64-byte base64url representation used for detached Ed25519 signatures, and non-empty authenticator identifiers.

`npm run validate:shape` traverses the complete canonical JSON Schema without external dependencies. It validates unsigned, HMAC, Ed25519, and committed Travel Backpack envelopes; rejects unknown fields, malformed canonical timestamps, malformed Ed25519 values, incoherent payment sections, allowed claims without a declared use, and claim axes whose blockers disagree with their status; and tests schema action, surface, actor, eligibility-source, result, authority, payment-authority, next-safe-action owner, generated-claim status, and generated-claim axis vocabularies against the runtime constants.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/contributor-review-vinicius.md <==
# Technical architecture review notes

This repository incorporates technical architecture review themes from Vinicius Pereira ([GitHub](https://github.com/vinimabreu), [DEV](https://dev.to/vinimabreu), [Website](https://www.vinimabreu.dev/)):

- semantic-drift control through reason colocality;
- eligibility-versus-authority separation;
- payment artifacts as evidence rather than permission;
- envelope-first projection ergonomics;
- scoped grounding for generated claims;
- generated-claim capability gates;
- evidence pins and freshness horizons;
- dependency-pinned input hashes;
- distinct negative states;
- inherited-refusal propagation;
- content-addressed rule sets;
- verifiable detached authenticators.

The tests are semantic rather than file-oriented. They assert the behavior most likely to drift when feeds, adapters, checkout paths, or tools rebuild decisions locally.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/decision-envelope.md <==
# Decision envelope

`buildAgentCommerceDecisionEnvelope` produces the canonical v4 envelope.

## Required identity and integrity fields

- `contractVersion`
- `envelopeSchemaVersion`
- `decisionId`
- `decisionHash`
- `inputDependencyHash`
- `resultHash`
- `evaluatedAt`
- `ruleSetVersion`
- `ruleSetRef`
- `ruleSetHash`
- `authenticator`

## Decision fields

- `freshness`
- `basis`
- optional `surface`
- `subject`
- `actor`
- `requestedAction`
- optional `inputRefs`
- `eligibility`
- `authority`
- optional `checkout`
- optional `payment`
- optional `generatedClaims`
- `evidenceRefs`
- `nextSafeActions`

## Contract and schema

```text
agent-commerce-decision-envelope-v4
agent-commerce-decision-envelope-schema-v4
```

The JSON Schema is available at:

```text
schemas/agent-commerce-decision-envelope.v4.schema.json
```

## Hash semantics

`inputDependencyHash` changes when the decision identity or upstream context changes, even when the visible outcome remains blocked. The protected input includes `decisionId`, surface, action, subject, actor, input references, rule-set identity, evaluation time, evidence pins, and freshness dependencies.

`resultHash` changes when computed decision meaning changes. Hard blocks dominate confirmation, revalidation, and review outcomes, and contradictory sections such as `allowed` with blocker codes are rejected.

`decisionHash` wraps the contract version, schema version, dependency hash, and result hash.

The authenticator does not replace those hashes. It protects the decision hash and selected envelope metadata so a verifier can confirm origin or shared-secret authenticity.

## Payment semantics

Checkout validity, payment-authority evaluation, and payment dispatch are separate. When actor authority is not allowed or checkout is not valid for the requested action, the canonical payment section is `not_evaluated`, carries no payment blocker codes, and records no dispatch attempt. A `blocked` payment-authority result is reserved for a payment-specific evaluation that actually ran and failed.

## Generated-claim semantics

Generated-claim aggregate status is derived from claim identity, axes, blockers, local refusal, and inherited-refusal state. For an identified claim, precedence is `inherited_refusal`, `refused_here`, `stale`, `out_of_scope`, `requires_review`, then `allowed`; `absent` is reserved for no claim identity. `passed` and `not_evaluated` axes carry no blockers, while `failed` axes carry at least one.

## Recipient binding

Integrity proves which action, subject, and actor were evaluated; it does not prove that they belong to the live request currently being processed. The trusted external projection boundary therefore compares the protected requested action, subject, and actor with an explicit live request binding. Before a mutation, the consumer must also verify the owning aggregate's current revision or lifecycle state because envelope freshness alone does not establish that the decision remains authoritative.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/ecommerce-evaluation.md <==
# Ecommerce scenario evaluation

The scenario runner evaluates one decision architecture across eight deterministic
commerce situations. Seven scenarios begin with an allowed decision, change one
authoritative dependency, stop use of the stale decision, derive a fresh safe
outcome from structured raw facts, build a new canonical envelope from that
derived outcome, and verify consistent trusted projections. The eighth scenario
exercises verified-state identity with a caller-controlled runtime object.

Run:

```bash
npm run scenarios
```

The command prints machine-readable JSON. Focused tests are also included in
`npm test`. Execute dependency comparison only after trusted integrity and
request-binding verification, or with an envelope built inside the trusted
process.

## Scenarios and deterministic domain rules

1. price equality compares quoted and current amount/currency;
2. promotion eligibility reads the current eligibility flag and region;
3. inventory availability compares available and requested quantity;
4. delegated spending compares checkout amount and currency with the mandate;
5. generated-claim support reads structured evidence availability;
6. delivery freshness compares the promise validity horizon with evaluation time;
7. return-policy applicability compares the return request with current returnability; and
8. verified-state identity ensures caller-controlled state cannot drift after capture.

The first seven rules are explicit synthetic evaluation rules in
`src/examples/ecommerce-domain-rules.mjs`. Callers do not supply a preselected
`blocked` flag or blocker code. The rules reject malformed facts and expose a
rule identifier and evaluated-field list in the machine-readable scenario output.
They are evaluation fixtures, not a production policy engine or legal ruleset.

## Measures

Each result reports whether the initial decision was usable, whether changed
state was stopped, whether a fresh decision was required, whether the domain
outcome was derived from raw facts, whether refreshed surface projections
agreed, and whether decision and dependency hashes remained available for
traceability.

The scenarios are deterministic synthetic transactions. They establish executable
architecture behavior and correct derivation under the seven declared rules; they
do not establish rule completeness, production security, legal compliance,
payment-network interoperability, performance, population error rates, or
independent replication.


## Controlled negative-control ablations

Version 0.9.2 adds five purpose-built ablations that bypass one safeguard at a
time while leaving the protected implementation unchanged. Run:

```bash
npm run ablations
```

The machine-readable output compares the protected path with an experiment-only
unsafe variant for:

1. execution-time dependency revalidation;
2. detached verified-state capture;
3. target-surface binding;
4. live action, actor, and subject rebinding; and
5. generated-claim refusal propagation.

The unsafe helpers are local to the experiment and are not exported by the
package. A successful negative control requires the protected path to reject or
contain the demonstrated failure while the ablated path exhibits the predicted
regression. The study does not estimate exploit prevalence, establish that the
threat model is complete, or prove that the protected controls are sufficient
for production deployment.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/freshness-and-evidence.md <==
# Freshness and evidence

Every canonical evidence reference contains:

```text
type
id
hash
hashAlgorithm: sha256
```

The hash is required and must identify the evidence content or a canonical snapshot. Missing or malformed hashes are rejected; the implementation does not substitute an identifier-derived fingerprint for canonical evidence.

Freshness dependencies cover:

- product
- price
- inventory
- policy
- checkout
- mandate
- generated claim
- authority
- payment
- evidence

Each dependency has a stable hash and may carry `validUntil` or `staleAfter`.

The envelope’s freshness horizon lets a feed or other projection self-expire without reinterpreting commercial truth. A stale feed projection adds `freshness.stale` and disables export. It preserves an existing hard block or confirmation outcome; otherwise it returns `requires_revalidation`. Canonical blocker reasons and next actions remain visible rather than being replaced by freshness alone.

Freshness reasons describe temporal invalidity, such as stale inventory or an expired dependency. A missing policy fact remains a policy-coverage or eligibility blocker; it is not relabeled as a freshness failure merely because it also prevents the action.

## Identity and hash rules

Canonical evidence is identified by `(type, id)` and requires an explicit SHA-256 hash of the content or canonical snapshot. A second hash for the same identity is rejected. Freshness dependencies are identified by `(kind, ref)`; duplicate horizons merge to the earliest value. An evidence-backed dependency retains the evidence content hash when an explicit dependency adds only a horizon. Identifier-only dependencies may use a deterministic reference fingerprint, but they are not presented as evidence.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/generated-claims.md <==
# Generated claims

Generated commerce text is treated as a scoped capability, not a plain string field.

The canonical envelope carries:

- `allowed`
- `status`
- `claimIds`
- `sourceFactRefs`
- `derivedFactRefs`
- `allowedUses`
- `axes`
- `blockerCodes`
- `inheritedRefusalCount`

The seven axes are:

- source
- freshness
- scope
- surface
- use
- payload
- taint

Taint carries inherited refusal from upstream generated claims so rewording cannot make an unsafe dependency appear clean.

Approved-value, claim-text, and quote-text hashes can be carried as prefixed derived references. Surface projections expose them as `approvedValueHash`, `claimTextHash`, and `quoteTextHash` when present.

`canUseGeneratedClaimCapability` requires a concrete claim identity, requested use, surface, and observed or supplied value hash before a surface uses generated text. An allowed claim must declare at least one allowed use. Opaque claim and fact references preserve case; only controlled vocabularies such as allowed-use and blocker codes are normalized to lowercase. The envelope itself does not expose raw claim text.

## Canonical status and axes

When a claim identity exists and several non-allowed conditions apply, aggregate status follows one precedence:

```text
inherited_refusal
refused_here
stale
out_of_scope
requires_review
allowed
```

`absent` applies only when no claim identity exists. A `passed` or `not_evaluated` axis carries no blockers, while a `failed` axis carries at least one blocker. The normalizer derives the aggregate status from claim identity, inherited-refusal state, axes, blockers, and the requested local-refusal signal rather than accepting a caller-selected summary as authoritative.

This keeps claim-state visibility separate from action-state causality. A `delegate_payment` envelope may carry a refused or reviewable claim for visibility without making that claim the reason for a checkout or payment block. A separate `show_generated_claim` decision may return `requires_review` for the action while preserving a stronger canonical claim status such as `inherited_refusal`.

## Direct dependency-projection binding

`createGeneratedClaimDependencyProjection` gives each parent projection a canonical identity over:

- the source envelope and evidence-pin hashes;
- the source record key;
- requested surface, use, market, locale, jurisdiction, and channel;
- projection status, refusal kind, axis state, blockers, and inherited lineage.

`bindDerivedGeneratedClaimProvenance` then hash-verifies every supplied projection, normalizes dependency order, and binds both usable and refused parents into the child’s canonical provenance hash. This means a changed usable parent or changed consumption context invalidates the child even when its visible text is unchanged.

Taint remains causal: only projections actually supplied as derivation dependencies can contribute inherited refusal. Multi-hop lineage is deduplicated and preserved completely up to the exported 256-entry limit. Construction fails above that limit rather than emitting partial lineage.

The owning generated-claim record retains `dependencyRefs` and `inheritedRefusals`. A canonical decision envelope can continue to expose compact projection state—axes, blocker codes, derived fact references, and `inheritedRefusalCount`—without carrying the full provenance graph or raw claim text.

## Related work and review feedback

Public feedback from Sergei Parfenov ([GitHub](https://github.com/P0rt)) helped sharpen explicit inherited-refusal propagation and the separation of provenance axes, allowing a consuming surface to enforce declared surface- and use-specific constraints without reinterpreting the canonical decision. His subsequent review clarified payment-authority-versus-checkout semantics, canonical generated-claim status precedence, live request binding, and the distinction between envelope freshness and authoritative aggregate state. Related discussions appear in [“Trust Isn’t a Scalar: Typed Provenance for Agent Chains”](https://dev.to/p0rt/trust-isnt-a-scalar-typed-provenance-for-agent-chains-229p) and [“Your Provenance Vector Dies at the Storage Boundary”](https://dev.to/p0rt/your-provenance-vector-dies-at-the-storage-boundary-4cc).


==> anc/agentic-commerce-blueprint-v0.9.2/docs/projections.md <==
# Projections

The reference implementation exposes projections for:

- feed/public
- MCP-style tool
- checkout
- admin/operator
- support
- generic protocol

All projections preserve:

- schema version
- rule-set reference and hash
- authenticator
- decision, input, and result hashes
- requested action
- decision status and reasons
- freshness summary
- checkout/payment state when present
- generated-claim state when present
- next safe actions

Surface-specific additions include:

- feed/public: `exportable` and self-expiry behavior that preserves canonical hard blockers and next actions;
- MCP-style tool: `tool_result_type` and payment dispatch state;
- checkout: `mutationAllowed`;
- admin/operator: owner codes;
- support: a compact blocker summary.

A projection may add or redact fields. It must not independently calculate commercial eligibility, checkout validity, payment authority, or generated-claim status.

## Trusted external boundary

`projectTrustedAgentCommerceDecisionEnvelope` captures input once into a detached, deeply frozen JSON-compatible snapshot, then verifies the target surface, authenticator policy, trusted key identity, complete envelope integrity, and freshness before projecting that same snapshot. A stale envelope cannot cross this boundary as an allowed decision; a blocked envelope may still be projected so the recipient receives the safe refusal and its remediation context. For feed, tool, checkout, and protocol output, it also requires an `expectedRequest` containing the live requested action, subject, and actor and rejects any mismatch with the protected envelope.

Admin and support projections may inspect historical decisions, so live request binding is optional for those surfaces. A state-changing consumer must still verify the owning aggregate's current authoritative state—such as a checkout revision or command fence, mandate lifecycle state, or current product decision. Envelope freshness limits artifact lifetime but does not establish that an older decision has not been superseded.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/reference-scenarios.md <==
# Reference scenarios

## Travel Backpack

The primary scenario models:

- price below the buyer’s delegated threshold;
- stale inventory;
- missing return-policy coverage;
- a mandate artifact that otherwise authorizes the actor;
- checkout in `requires_revalidation`;
- payment authority left `not_evaluated` because checkout is invalid;
- payment dispatch blocked before provider execution;
- generated claims requiring review;
- inherited refusal carried through the taint axis.

Expected results include:

```text
discover: allowed in the conceptual scenario
quote_policy: blocked
add_to_cart: requires_revalidation
prepare_checkout: blocked
delegate_payment: blocked
show_generated_claim: requires_review
generated-claim status: inherited_refusal
explain: allowed from the decision basis
payment.authorityResult: not_evaluated
paymentDispatchAttempted: false
```

The committed envelope focuses on `delegate_payment`. Its action-aware basis is blocked by eligibility and checkout conditions, not by payment authority or generated-claim state. The generated-claim section remains visible and resolves to `inherited_refusal` while preserving stale, use, and taint detail in separate axes.

## Stale projection

The feed projection self-expires and returns `requires_revalidation` rather than locally rebuilding a decision.

## Generated-claim capability

A generated claim is usable only when intended use, surface, axes, inherited-refusal state, and value hash pass. The same example also binds one usable and one refused parent projection into a derived claim, preserving causal refusal while committing both parents and their request context.

## Payment artifact

A payment artifact is evidence supplied to a payment-authority decision. Its presence does not itself authorize provider dispatch. This example uses a valid checkout so a payment-specific mandate failure is evaluated and represented as `blocked`, keeping that result distinct from the Travel Backpack scenario's upstream checkout failure.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/semantic-tests.md <==
# Semantic tests

The focused test suite covers the behavior most likely to drift across implementations and projections:

1. contract, schema, action, surface, actor, eligibility-source, result, authority, payment-authority, next-safe-action owner, generated-claim status, and axis vocabularies;
2. content-addressed rule-set references;
3. deterministic input, result, and decision hashes, including protected `decisionId`;
4. protected surface and derived freshness outcomes;
5. action-aware result precedence, contradictory-section rejection, and exact reason/component reconciliation;
6. payment non-evaluation when actor authority or checkout validity prevents evaluation, while preserving genuine payment-specific blocking after those prerequisites pass;
7. strict ISO date-times and canonical UTC output;
8. evidence identity, explicit hashes, and conflict rejection;
9. dependency identity, conservative horizon merging, and evidence-backed hash preservation;
10. canonical generated-claim precedence, axis/blocker coherence, clean absence, required allowed-use scope, case-sensitive opaque identities, action-aware causality, value-hash drift, direct parent-projection binding, deterministic dependency order, request-context invalidation, multi-hop inherited refusal, causal taint, mutation detection, and explicit lineage overflow;
11. HMAC-SHA-256, Ed25519, and explicit unsigned authenticator behavior;
12. authenticator metadata, key type, signature encoding, and protected-payload binding;
13. full-envelope integrity recomputation and rejection of non-canonical generated-claim state;
14. trusted projection surface, key, authenticator, freshness, and live requested-action, subject, and actor boundaries;
15. projection preservation of canonical hashes, hard blockers, reasons, and next actions;
16. token-based reason semantics that do not trigger on unrelated substrings; and
17. six controlled-ablation regression tests covering dependency revalidation, verified-state capture, surface binding, live request binding, refusal propagation, and deterministic corpus completeness.

Run:

```bash
npm test
npm run validate:shape
npm run ablations
```

## Canonical schema validation

The shape-validation entry point performs a complete dependency-free traversal of the JSON Schema subset used by the v4 envelope: references, alternatives, conjunctions, conditionals, constants, enums, types, required and unknown properties, item schemas, item-count constraints, uniqueness, minimums, minimum lengths, and regular-expression constraints. It validates all three authenticator variants and the committed canonical example.

Negative tests cover non-canonical timestamps, malformed Ed25519 values, unexpected fields, blockers on `passed` or `not_evaluated` claim axes, blockers on `not_evaluated` payment authority, allowed claims without allowed uses, incomplete generated-claim capability requests, and case-distinct opaque claim identities. Runtime and schema vocabularies are compared directly so action, surface, actor, eligibility-source, result, authority, payment-authority, next-safe-action owner, generated-claim status, and axis drift fails the normal `npm run check` command.

Aggregate-owned current state remains a production integration responsibility rather than a field invented by this compact repository. Consumers that mutate checkout, mandate, order, or product-decision state must verify the authoritative owner state in addition to using the trusted envelope boundary.


==> anc/agentic-commerce-blueprint-v0.9.2/docs/verified-state-identity.md <==
# Verified-state identity

A valid hash or authenticator establishes integrity for a particular
representation. It does not guarantee that later application code will consume
that same representation.

At an external JavaScript boundary, a runtime object can expose changing
accessors, proxy behavior, mutable aliases, sparse arrays, or nested values that
change between verification and projection. The trusted boundary therefore:

1. accepts input as untrusted runtime data;
2. captures every enumerable JSON property at most once;
3. rejects unsupported or ambiguous runtime shapes;
4. detaches the captured value from the caller;
5. deeply freezes the captured value;
6. performs trust, integrity, freshness, and live-request checks on it; and
7. creates the surface projection from that exact same value.

This control protects verified-state identity. It does not replace
execution-time revalidation of mutable commerce facts such as price, inventory,
promotion eligibility, tax, delivery availability, or payment-mandate state.


==> anc/agentic-commerce-blueprint-v0.9.2/examples/generated-claim-capability.json <==
{
  "scenario": "generated claim capability and derived provenance",
  "capabilityGate": {
    "allowed": {
      "allowed": true,
      "status": "allowed",
      "blockerCodes": [],
      "axes": {
        "source": {
          "status": "passed",
          "blockerCodes": []
        },
        "freshness": {
          "status": "passed",
          "blockerCodes": []
        },
        "scope": {
          "status": "passed",
          "blockerCodes": []
        },
        "surface": {
          "status": "passed",
          "blockerCodes": []
        },
        "use": {
          "status": "passed",
          "blockerCodes": []
        },
        "payload": {
          "status": "passed",
          "blockerCodes": []
        },
        "taint": {
          "status": "passed",
          "blockerCodes": []
        }
      },
      "providedValueHash": "a17067a5eb4651aacf876ad71e314ff817e17552e9608c44426b0811cbe18c1a",
      "requiredValueHash": "a17067a5eb4651aacf876ad71e314ff817e17552e9608c44426b0811cbe18c1a"
    },
    "drifted": {
      "allowed": false,
      "status": "refused_here",
      "blockerCodes": [
        "generated_claim_value_hash_mismatch"
      ],
      "axes": {
        "source": {
          "status": "passed",
          "blockerCodes": []
        },
        "freshness": {
          "status": "passed",
          "blockerCodes": []
        },
        "scope": {
          "status": "passed",
          "blockerCodes": []
        },
        "surface": {
          "status": "passed",
          "blockerCodes": []
        },
        "use": {
          "status": "passed",
          "blockerCodes": []
        },
        "payload": {
          "status": "passed",
          "blockerCodes": []
        },
        "taint": {
          "status": "passed",
          "blockerCodes": []
        }
      },
      "providedValueHash": "573144be93f74e59fc6c32c995719951ae8a521e93268eb22f92bb9e76836f76",
      "requiredValueHash": "a17067a5eb4651aacf876ad71e314ff817e17552e9608c44426b0811cbe18c1a"
    }
  },
  "derivedProvenance": {
    "childRecordKey": "generated-claim:travel-backpack-comparison",
    "childPayloadHash": "23f2afea9b6b3540b0006aff759dd8a2c2074e5bc4faaa87054712c99622c7a7",
    "dependencyRefs": [
      {
        "projectionHash": "7836027e8bfbfd3ca4ce0e6146e68b82ae84cb285d5da871e4029bc159ea30e6",
        "sourceEnvelopeHash": "16f39efe4c765428f427d191dc8c0eb1ad722a522b1e4f52a5ae0711338fbe18",
        "sourceEvidencePinHash": "831360268d475397ba777a78a377782ab56b1d267b7ee155fbf72202bda9c29a",
        "sourceRecordKey": "generated-claim:product-summary",
        "requestContextHash": "c9aab2b6c09a0ace6835a1f940208a28489e070ded18002a3862481406c6d293",
        "status": "usable",
        "requestedSurface": "product_detail",
        "requestedUse": "quote",
        "refusalKind": null
      },
      {
        "projectionHash": "aa600b20ebb5ac6ae1fe4e7840c077acf292b153dbb8407b8c8d6e3d9f8ea2ba",
        "sourceEnvelopeHash": "1440846555d0296f87779a209d7a5e2d8b429505d4d09c7062b056e9850e15ef",
        "sourceEvidencePinHash": "3aa0f36ac9faa51ec78201cd8331d61fe7a6cec1ce216c7e2c14907de0a40eb8",
        "sourceRecordKey": "generated-claim:return-policy-summary",
        "requestContextHash": "c9aab2b6c09a0ace6835a1f940208a28489e070ded18002a3862481406c6d293",
        "status": "refused_here",
        "requestedSurface": "product_detail",
        "requestedUse": "quote",
        "refusalKind": "not_allowed_for_requested_use"
      }
    ],
    "inheritedRefusals": [
      {
        "sourceProjectionHash": "aa600b20ebb5ac6ae1fe4e7840c077acf292b153dbb8407b8c8d6e3d9f8ea2ba",
        "sourceEnvelopeHash": "1440846555d0296f87779a209d7a5e2d8b429505d4d09c7062b056e9850e15ef",
        "sourceRecordKey": "generated-claim:return-policy-summary",
        "status": "refused_here",
        "refusalKind": "not_allowed_for_requested_use",
        "axis": "scope",
        "blockerCodes": [
          "generated_claim_scope_axis_blocked",
          "generated_claim_use_axis_blocked"
        ]
      }
    ],
    "inheritedRefusalCount": 1,
    "canonicalHash": "5df7bf211a59029298913db84ed4308a4a831a65503aa2a860ef419c34116ee0",
    "derivedFactRefs": [
      "generated_claim_projection_hash:7836027e8bfbfd3ca4ce0e6146e68b82ae84cb285d5da871e4029bc159ea30e6",
      "generated_claim_projection_hash:aa600b20ebb5ac6ae1fe4e7840c077acf292b153dbb8407b8c8d6e3d9f8ea2ba",
      "generated_claim_provenance_hash:5df7bf211a59029298913db84ed4308a4a831a65503aa2a860ef419c34116ee0"
    ]
  }
}


==> anc/agentic-commerce-blueprint-v0.9.2/examples/mcp-projection.json <==
{
  "tool_result_type": "agent_commerce_decision",
  "envelopeSchemaVersion": "agent-commerce-decision-envelope-schema-v4",
  "ruleSetRef": "ruleset:sha256:c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
  "ruleSetHash": "c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
  "authenticator": {
    "kind": "message_authentication_code",
    "algorithm": "hmac-sha256",
    "format": "detached",
    "keyId": "reference-demo-hmac-key",
    "verificationKeyRef": "shared-secret:reference-demo-hmac-key",
    "protectedHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
    "value": "6f7287b20fb06fa4b1232ecf1d5ec703701199aa6428fb52ae75c01193158359",
    "verifiable": true
  },
  "decisionHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
  "inputDependencyHash": "c6de9ab35628a8d83151dddfa5dda8d7a40a33d35c98cd27505eb2f58bf711d8",
  "resultHash": "cbc35b673516d91eea7da1ebabbf30e81f67be20bad65d61818840326b8505c8",
  "requestedAction": "delegate_payment",
  "allowed": false,
  "status": "blocked",
  "reasonCodes": [
    "eligibility_blocked",
    "invalid_checkout_state",
    "missing_return_policy",
    "stale_inventory"
  ],
  "basisComponents": [
    {
      "code": "invalid_checkout_state",
      "source": "checkout",
      "field": "checkout.blockerCodes",
      "value": "invalid_checkout_state",
      "contributesTo": "status"
    },
    {
      "code": "missing_return_policy",
      "source": "checkout",
      "field": "checkout.blockerCodes",
      "value": "missing_return_policy",
      "contributesTo": "status"
    },
    {
      "code": "stale_inventory",
      "source": "checkout",
      "field": "checkout.blockerCodes",
      "value": "stale_inventory",
      "contributesTo": "status"
    },
    {
      "code": "invalid_checkout_state",
      "source": "checkout",
      "field": "checkout.validForRequestedAction",
      "value": false,
      "contributesTo": "status"
    },
    {
      "code": "missing_return_policy",
      "source": "eligibility",
      "field": "eligibility.blockerCodes",
      "value": "missing_return_policy",
      "contributesTo": "status"
    },
    {
      "code": "stale_inventory",
      "source": "eligibility",
      "field": "eligibility.blockerCodes",
      "value": "stale_inventory",
      "contributesTo": "status"
    },
    {
      "code": "eligibility_blocked",
      "source": "eligibility",
      "field": "eligibility.result",
      "value": "blocked",
      "contributesTo": "status"
    }
  ],
  "freshness": {
    "evaluatedAt": "2026-07-06T10:12:00.000Z",
    "validUntil": "2026-07-06T10:15:00.000Z",
    "staleAfter": "2026-07-06T10:15:00.000Z",
    "reasonCodes": [
      "stale_inventory"
    ],
    "dependencyCount": 12,
    "dependencyKinds": [
      "authority",
      "checkout",
      "generated_claim",
      "inventory",
      "payment",
      "policy",
      "product"
    ]
  },
  "checkout": {
    "state": "requires_revalidation",
    "validForRequestedAction": false,
    "blockerCodes": [
      "invalid_checkout_state",
      "missing_return_policy",
      "stale_inventory"
    ]
  },
  "payment": {
    "authorityResult": "not_evaluated",
    "blockerCodes": [],
    "paymentDispatchAttempted": false
  },
  "paymentDispatchAttempted": false,
  "generatedClaims": {
    "allowed": false,
    "status": "inherited_refusal",
    "claimIds": [
      "generated_claim:cabin-size-compatible",
      "generated_claim:returns-comparison-paragraph"
    ],
    "sourceFactRefs": [
      "inventory:travel-backpack:15",
      "policy:returns:travel-bags:missing"
    ],
    "derivedFactRefs": [
      "claim_text_hash:37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
      "generated_claim:returns-summary:refused"
    ],
    "allowedUses": [],
    "blockerCodes": [
      "generated_claim_requires_review",
      "inherited_refusal"
    ],
    "inheritedRefusalCount": 1,
    "axes": {
      "source": {
        "status": "passed",
        "blockerCodes": []
      },
      "freshness": {
        "status": "failed",
        "blockerCodes": [
          "stale_inventory"
        ]
      },
      "scope": {
        "status": "passed",
        "blockerCodes": []
      },
      "surface": {
        "status": "passed",
        "blockerCodes": []
      },
      "use": {
        "status": "failed",
        "blockerCodes": [
          "generated_claim_requires_review"
        ]
      },
      "payload": {
        "status": "not_evaluated",
        "blockerCodes": []
      },
      "taint": {
        "status": "failed",
        "blockerCodes": [
          "inherited_refusal"
        ]
      }
    },
    "approvedValueHash": null,
    "claimTextHash": "37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
    "quoteTextHash": null
  },
  "nextSafeActions": [
    {
      "action": "attach_return_policy_fact",
      "owner": "operator",
      "reasonCode": "missing_return_policy"
    },
    {
      "action": "refresh_inventory_facts",
      "owner": "operator",
      "reasonCode": "stale_inventory"
    },
    {
      "action": "review_generated_claim",
      "owner": "operator",
      "reasonCode": "generated_claim_requires_review"
    }
  ]
}


==> anc/agentic-commerce-blueprint-v0.9.2/examples/operator-projection.json <==
{
  "envelopeSchemaVersion": "agent-commerce-decision-envelope-schema-v4",
  "ruleSetRef": "ruleset:sha256:c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
  "ruleSetHash": "c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
  "authenticator": {
    "kind": "message_authentication_code",
    "algorithm": "hmac-sha256",
    "format": "detached",
    "keyId": "reference-demo-hmac-key",
    "verificationKeyRef": "shared-secret:reference-demo-hmac-key",
    "protectedHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
    "value": "6f7287b20fb06fa4b1232ecf1d5ec703701199aa6428fb52ae75c01193158359",
    "verifiable": true
  },
  "decisionHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
  "inputDependencyHash": "c6de9ab35628a8d83151dddfa5dda8d7a40a33d35c98cd27505eb2f58bf711d8",
  "resultHash": "cbc35b673516d91eea7da1ebabbf30e81f67be20bad65d61818840326b8505c8",
  "requestedAction": "delegate_payment",
  "allowed": false,
  "status": "blocked",
  "reasonCodes": [
    "eligibility_blocked",
    "invalid_checkout_state",
    "missing_return_policy",
    "stale_inventory"
  ],
  "basisComponents": [
    {
      "code": "invalid_checkout_state",
      "source": "checkout",
      "field": "checkout.blockerCodes",
      "value": "invalid_checkout_state",
      "contributesTo": "status"
    },
    {
      "code": "missing_return_policy",
      "source": "checkout",
      "field": "checkout.blockerCodes",
      "value": "missing_return_policy",
      "contributesTo": "status"
    },
    {
      "code": "stale_inventory",
      "source": "checkout",
      "field": "checkout.blockerCodes",
      "value": "stale_inventory",
      "contributesTo": "status"
    },
    {
      "code": "invalid_checkout_state",
      "source": "checkout",
      "field": "checkout.validForRequestedAction",
      "value": false,
      "contributesTo": "status"
    },
    {
      "code": "missing_return_policy",
      "source": "eligibility",
      "field": "eligibility.blockerCodes",
      "value": "missing_return_policy",
      "contributesTo": "status"
    },
    {
      "code": "stale_inventory",
      "source": "eligibility",
      "field": "eligibility.blockerCodes",
      "value": "stale_inventory",
      "contributesTo": "status"
    },
    {
      "code": "eligibility_blocked",
      "source": "eligibility",
      "field": "eligibility.result",
      "value": "blocked",
      "contributesTo": "status"
    }
  ],
  "freshness": {
    "evaluatedAt": "2026-07-06T10:12:00.000Z",
    "validUntil": "2026-07-06T10:15:00.000Z",
    "staleAfter": "2026-07-06T10:15:00.000Z",
    "reasonCodes": [
      "stale_inventory"
    ],
    "dependencyCount": 12,
    "dependencyKinds": [
      "authority",
      "checkout",
      "generated_claim",
      "inventory",
      "payment",
      "policy",
      "product"
    ]
  },
  "checkout": {
    "state": "requires_revalidation",
    "validForRequestedAction": false,
    "blockerCodes": [
      "invalid_checkout_state",
      "missing_return_policy",
      "stale_inventory"
    ]
  },
  "payment": {
    "authorityResult": "not_evaluated",
    "blockerCodes": [],
    "paymentDispatchAttempted": false
  },
  "paymentDispatchAttempted": false,
  "generatedClaims": {
    "allowed": false,
    "status": "inherited_refusal",
    "claimIds": [
      "generated_claim:cabin-size-compatible",
      "generated_claim:returns-comparison-paragraph"
    ],
    "sourceFactRefs": [
      "inventory:travel-backpack:15",
      "policy:returns:travel-bags:missing"
    ],
    "derivedFactRefs": [
      "claim_text_hash:37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
      "generated_claim:returns-summary:refused"
    ],
    "allowedUses": [],
    "blockerCodes": [
      "generated_claim_requires_review",
      "inherited_refusal"
    ],
    "inheritedRefusalCount": 1,
    "axes": {
      "source": {
        "status": "passed",
        "blockerCodes": []
      },
      "freshness": {
        "status": "failed",
        "blockerCodes": [
          "stale_inventory"
        ]
      },
      "scope": {
        "status": "passed",
        "blockerCodes": []
      },
      "surface": {
        "status": "passed",
        "blockerCodes": []
      },
      "use": {
        "status": "failed",
        "blockerCodes": [
          "generated_claim_requires_review"
        ]
      },
      "payload": {
        "status": "not_evaluated",
        "blockerCodes": []
      },
      "taint": {
        "status": "failed",
        "blockerCodes": [
          "inherited_refusal"
        ]
      }
    },
    "approvedValueHash": null,
    "claimTextHash": "37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
    "quoteTextHash": null
  },
  "nextSafeActions": [
    {
      "action": "attach_return_policy_fact",
      "owner": "operator",
      "reasonCode": "missing_return_policy"
    },
    {
      "action": "refresh_inventory_facts",
      "owner": "operator",
      "reasonCode": "stale_inventory"
    },
    {
      "action": "review_generated_claim",
      "owner": "operator",
      "reasonCode": "generated_claim_requires_review"
    }
  ],
  "ownerCodes": [
    "operator:generated_claim_requires_review",
    "operator:missing_return_policy",
    "operator:stale_inventory"
  ]
}


==> anc/agentic-commerce-blueprint-v0.9.2/examples/public-projection.json <==
{
  "envelopeSchemaVersion": "agent-commerce-decision-envelope-schema-v4",
  "ruleSetRef": "ruleset:sha256:c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
  "ruleSetHash": "c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
  "authenticator": {
    "kind": "message_authentication_code",
    "algorithm": "hmac-sha256",
    "format": "detached",
    "keyId": "reference-demo-hmac-key",
    "verificationKeyRef": "shared-secret:reference-demo-hmac-key",
    "protectedHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
    "value": "6f7287b20fb06fa4b1232ecf1d5ec703701199aa6428fb52ae75c01193158359",
    "verifiable": true
  },
  "decisionHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
  "inputDependencyHash": "c6de9ab35628a8d83151dddfa5dda8d7a40a33d35c98cd27505eb2f58bf711d8",
  "resultHash": "cbc35b673516d91eea7da1ebabbf30e81f67be20bad65d61818840326b8505c8",
  "requestedAction": "delegate_payment",
  "allowed": false,
  "status": "blocked",
  "reasonCodes": [
    "eligibility_blocked",
    "freshness.stale",
    "invalid_checkout_state",
    "missing_return_policy",
    "stale_inventory"
  ],
  "basisComponents": [
    {
      "code": "invalid_checkout_state",
      "source": "checkout",
      "field": "checkout.blockerCodes",
      "value": "invalid_checkout_state",
      "contributesTo": "status"
    },
    {
      "code": "missing_return_policy",
      "source": "checkout",
      "field": "checkout.blockerCodes",
      "value": "missing_return_policy",
      "contributesTo": "status"
    },
    {
      "code": "stale_inventory",
      "source": "checkout",
      "field": "checkout.blockerCodes",
      "value": "stale_inventory",
      "contributesTo": "status"
    },
    {
      "code": "invalid_checkout_state",
      "source": "checkout",
      "field": "checkout.validForRequestedAction",
      "value": false,
      "contributesTo": "status"
    },
    {
      "code": "missing_return_policy",
      "source": "eligibility",
      "field": "eligibility.blockerCodes",
      "value": "missing_return_policy",
      "contributesTo": "status"
    },
    {
      "code": "stale_inventory",
      "source": "eligibility",
      "field": "eligibility.blockerCodes",
      "value": "stale_inventory",
      "contributesTo": "status"
    },
    {
      "code": "eligibility_blocked",
      "source": "eligibility",
      "field": "eligibility.result",
      "value": "blocked",
      "contributesTo": "status"
    }
  ],
  "freshness": {
    "evaluatedAt": "2026-07-06T10:12:00.000Z",
    "validUntil": "2026-07-06T10:15:00.000Z",
    "staleAfter": "2026-07-06T10:15:00.000Z",
    "reasonCodes": [
      "stale_inventory"
    ],
    "dependencyCount": 12,
    "dependencyKinds": [
      "authority",
      "checkout",
      "generated_claim",
      "inventory",
      "payment",
      "policy",
      "product"
    ]
  },
  "checkout": {
    "state": "requires_revalidation",
    "validForRequestedAction": false,
    "blockerCodes": [
      "invalid_checkout_state",
      "missing_return_policy",
      "stale_inventory"
    ]
  },
  "payment": {
    "authorityResult": "not_evaluated",
    "blockerCodes": [],
    "paymentDispatchAttempted": false
  },
  "paymentDispatchAttempted": false,
  "generatedClaims": {
    "allowed": false,
    "status": "inherited_refusal",
    "claimIds": [
      "generated_claim:cabin-size-compatible",
      "generated_claim:returns-comparison-paragraph"
    ],
    "sourceFactRefs": [
      "inventory:travel-backpack:15",
      "policy:returns:travel-bags:missing"
    ],
    "derivedFactRefs": [
      "claim_text_hash:37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
      "generated_claim:returns-summary:refused"
    ],
    "allowedUses": [],
    "blockerCodes": [
      "generated_claim_requires_review",
      "inherited_refusal"
    ],
    "inheritedRefusalCount": 1,
    "axes": {
      "source": {
        "status": "passed",
        "blockerCodes": []
      },
      "freshness": {
        "status": "failed",
        "blockerCodes": [
          "stale_inventory"
        ]
      },
      "scope": {
        "status": "passed",
        "blockerCodes": []
      },
      "surface": {
        "status": "passed",
        "blockerCodes": []
      },
      "use": {
        "status": "failed",
        "blockerCodes": [
          "generated_claim_requires_review"
        ]
      },
      "payload": {
        "status": "not_evaluated",
        "blockerCodes": []
      },
      "taint": {
        "status": "failed",
        "blockerCodes": [
          "inherited_refusal"
        ]
      }
    },
    "approvedValueHash": null,
    "claimTextHash": "37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
    "quoteTextHash": null
  },
  "nextSafeActions": [
    {
      "action": "attach_return_policy_fact",
      "owner": "operator",
      "reasonCode": "missing_return_policy"
    },
    {
      "action": "refresh_inventory_facts",
      "owner": "operator",
      "reasonCode": "stale_inventory"
    },
    {
      "action": "review_generated_claim",
      "owner": "operator",
      "reasonCode": "generated_claim_requires_review"
    },
    {
      "action": "refresh_product_commercial_facts",
      "owner": "system",
      "reasonCode": "freshness.stale"
    },
    {
      "action": "refresh_decision",
      "owner": "system",
      "reasonCode": "freshness.stale"
    }
  ],
  "exportable": false
}


==> anc/agentic-commerce-blueprint-v0.9.2/examples/travel-backpack-envelope.json <==
{
  "contractVersion": "agent-commerce-decision-envelope-v4",
  "envelopeSchemaVersion": "agent-commerce-decision-envelope-schema-v4",
  "decisionId": "decision:travel-backpack:delegate-payment:2026-07-06T10:12:00Z",
  "surface": "protocol",
  "subject": {
    "productId": "product:travel-backpack",
    "sku": "travel-backpack",
    "checkoutId": "checkout:travel-backpack:demo",
    "mandateId": "mandate:buyer-agent-under-150"
  },
  "actor": {
    "actorType": "agent",
    "agentId": "agent:buyer-shopping-assistant",
    "merchantId": "merchant:travel-demo"
  },
  "requestedAction": "delegate_payment",
  "inputRefs": {
    "productRef": "product:travel-backpack",
    "policyRef": "policy:returns:travel-bags:missing",
    "checkoutRef": "checkout:travel-backpack:demo",
    "paymentRef": "payment-artifact:present-under-150",
    "authorityRef": "mandate:buyer-agent-under-150"
  },
  "evaluatedAt": "2026-07-06T10:12:00.000Z",
  "ruleSetVersion": "agent-commerce-decision-rules-v4",
  "ruleSetRef": "ruleset:sha256:c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
  "ruleSetHash": "c3a2707723a64b1ec8f7d6782b487f3b9368730cff906e872704fce82b1a330a",
  "eligibility": {
    "result": "blocked",
    "blockerCodes": [
      "missing_return_policy",
      "stale_inventory"
    ],
    "source": "combined"
  },
  "authority": {
    "result": "allowed",
    "blockerCodes": []
  },
  "checkout": {
    "state": "requires_revalidation",
    "validForRequestedAction": false,
    "blockerCodes": [
      "invalid_checkout_state",
      "missing_return_policy",
      "stale_inventory"
    ]
  },
  "payment": {
    "paymentDispatchAttempted": false,
    "authorityResult": "not_evaluated",
    "blockerCodes": []
  },
  "generatedClaims": {
    "allowed": false,
    "status": "inherited_refusal",
    "claimIds": [
      "generated_claim:cabin-size-compatible",
      "generated_claim:returns-comparison-paragraph"
    ],
    "sourceFactRefs": [
      "inventory:travel-backpack:15",
      "policy:returns:travel-bags:missing"
    ],
    "derivedFactRefs": [
      "claim_text_hash:37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
      "generated_claim:returns-summary:refused"
    ],
    "allowedUses": [],
    "axes": {
      "source": {
        "status": "passed",
        "blockerCodes": []
      },
      "freshness": {
        "status": "failed",
        "blockerCodes": [
          "stale_inventory"
        ]
      },
      "scope": {
        "status": "passed",
        "blockerCodes": []
      },
      "surface": {
        "status": "passed",
        "blockerCodes": []
      },
      "use": {
        "status": "failed",
        "blockerCodes": [
          "generated_claim_requires_review"
        ]
      },
      "payload": {
        "status": "not_evaluated",
        "blockerCodes": []
      },
      "taint": {
        "status": "failed",
        "blockerCodes": [
          "inherited_refusal"
        ]
      }
    },
    "blockerCodes": [
      "generated_claim_requires_review",
      "inherited_refusal"
    ],
    "inheritedRefusalCount": 1
  },
  "freshness": {
    "evaluatedAt": "2026-07-06T10:12:00.000Z",
    "validUntil": "2026-07-06T10:15:00.000Z",
    "staleAfter": "2026-07-06T10:15:00.000Z",
    "reasonCodes": [
      "stale_inventory"
    ],
    "dependencies": [
      {
        "ref": "mandate:buyer-agent-under-150",
        "kind": "authority",
        "hash": "faa567251cd56fb34dfeb5dbd95af0839e6101fca5bb331d656ad6a9912fce8c"
      },
      {
        "ref": "checkout:travel-backpack:demo",
        "kind": "checkout",
        "hash": "6f437f8740895ad5ecad0736b54858b6d1b2db12991255ff11931fad9f623231"
      },
      {
        "ref": "claim_text_hash:37bb6ee7c2426b057393da0bbe0f12dc5fae61b8efd459e083813578d8894f67",
        "kind": "generated_claim",
        "hash": "fecf312da5d8b7bb2245019bd375fe5b7a4ab83a059790c87ddd60cf22695644"
      },
      {
        "ref": "generated_claim:cabin-size-compatible",
        "kind": "generated_claim",
        "hash": "7e5f224e6baef2a084c4a84811541b6c081c62c75c609362dc8a10a986c09ee6"
      },
      {
        "ref": "generated_claim:generated_claim:returns-summary:refused",
        "kind": "generated_claim",
        "hash": "82e2d8a83e7dac8c7de5ceb1ad78f35c8504c9abca5be8231028d0b16a2fa2ba"
      },
      {
        "ref": "generated_claim:returns-summary:refused",
        "kind": "generated_claim",
        "hash": "7adaf976c50ab9985180322fade9e648cb0ed0b501c78ef9f722c92c9a74f527"
      },
      {
        "ref": "inventory_fact:inventory:product:travel-backpack:15",
        "kind": "inventory",
        "hash": "1f0ca82eccc92cf0d4a711273c5ed70e5ffca2908d2c76a18bec7222acd5a469"
      },
      {
        "ref": "inventory:travel-backpack:15",
        "kind": "inventory",
        "staleAfter": "2026-07-06T10:15:00.000Z",
        "hash": "db78ce0561a61dec99a0daa44c78f93d99982afbed6b92b3c1d31c53bef852b8"
      },
      {
        "ref": "payment-artifact:present-under-150",
        "kind": "payment",
        "hash": "7ef7028c697e9e7131653f99e060ba01264b3c559fcd9b31ab1808d48a4fb680"
      },
      {
        "ref": "policy_fact:policy:returns:travel-bags:missing",
        "kind": "policy",
        "hash": "3dcb63151a8014c929af62e7ebf35e1fc8604ac6a136dfc68380c8abcb918272"
      },
      {
        "ref": "policy:returns:travel-bags:missing",
        "kind": "policy",
        "hash": "3dcb63151a8014c929af62e7ebf35e1fc8604ac6a136dfc68380c8abcb918272"
      },
      {
        "ref": "product:travel-backpack",
        "kind": "product",
        "hash": "22ac08a35f76704eabdf66510b8fc8656e3240ad5a19584cc6466fd7c16ec9bc"
      }
    ]
  },
  "basis": {
    "status": "blocked",
    "allowed": false,
    "reasonCodes": [
      "eligibility_blocked",
      "invalid_checkout_state",
      "missing_return_policy",
      "stale_inventory"
    ],
    "components": [
      {
        "code": "invalid_checkout_state",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "invalid_checkout_state",
        "contributesTo": "status"
      },
      {
        "code": "missing_return_policy",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "missing_return_policy",
        "contributesTo": "status"
      },
      {
        "code": "stale_inventory",
        "source": "checkout",
        "field": "checkout.blockerCodes",
        "value": "stale_inventory",
        "contributesTo": "status"
      },
      {
        "code": "invalid_checkout_state",
        "source": "checkout",
        "field": "checkout.validForRequestedAction",
        "value": false,
        "contributesTo": "status"
      },
      {
        "code": "missing_return_policy",
        "source": "eligibility",
        "field": "eligibility.blockerCodes",
        "value": "missing_return_policy",
        "contributesTo": "status"
      },
      {
        "code": "stale_inventory",
        "source": "eligibility",
        "field": "eligibility.blockerCodes",
        "value": "stale_inventory",
        "contributesTo": "status"
      },
      {
        "code": "eligibility_blocked",
        "source": "eligibility",
        "field": "eligibility.result",
        "value": "blocked",
        "contributesTo": "status"
      }
    ]
  },
  "evidenceRefs": [
    {
      "type": "generated_claim",
      "id": "generated_claim:returns-summary:refused",
      "hash": "82e2d8a83e7dac8c7de5ceb1ad78f35c8504c9abca5be8231028d0b16a2fa2ba",
      "hashAlgorithm": "sha256"
    },
    {
      "type": "inventory_fact",
      "id": "inventory:product:travel-backpack:15",
      "hash": "1f0ca82eccc92cf0d4a711273c5ed70e5ffca2908d2c76a18bec7222acd5a469",
      "hashAlgorithm": "sha256"
    },
    {
      "type": "policy_fact",
      "id": "policy:returns:travel-bags:missing",
      "hash": "3dcb63151a8014c929af62e7ebf35e1fc8604ac6a136dfc68380c8abcb918272",
      "hashAlgorithm": "sha256"
    }
  ],
  "nextSafeActions": [
    {
      "action": "attach_return_policy_fact",
      "owner": "operator",
      "reasonCode": "missing_return_policy"
    },
    {
      "action": "refresh_inventory_facts",
      "owner": "operator",
      "reasonCode": "stale_inventory"
    },
    {
      "action": "review_generated_claim",
      "owner": "operator",
      "reasonCode": "generated_claim_requires_review"
    }
  ],
  "decisionHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
  "inputDependencyHash": "c6de9ab35628a8d83151dddfa5dda8d7a40a33d35c98cd27505eb2f58bf711d8",
  "resultHash": "cbc35b673516d91eea7da1ebabbf30e81f67be20bad65d61818840326b8505c8",
  "authenticator": {
    "kind": "message_authentication_code",
    "algorithm": "hmac-sha256",
    "format": "detached",
    "keyId": "reference-demo-hmac-key",
    "verificationKeyRef": "shared-secret:reference-demo-hmac-key",
    "protectedHash": "f4c6ee11a4db570b9df3f99f30ab3e99812719819ec8dbf0483fba8e306c3a7b",
    "value": "6f7287b20fb06fa4b1232ecf1d5ec703701199aa6428fb52ae75c01193158359",
    "verifiable": true
  }
}


==> anc/agentic-commerce-blueprint-v0.9.2/package.json <==
{
  "name": "agentic-commerce-blueprint",
  "version": "0.9.2",
  "private": true,
  "type": "module",
  "description": "Runnable reference implementation for canonical agent-commerce decision envelopes, verified-state identity, execution-time dependency comparison, raw-fact-derived ecommerce scenarios, controlled negative-control ablations, authenticators, evidence, freshness, generated-claim gates, and trusted surface projections.",
  "author": {
    "name": "Dimitrios S. Sfyris",
    "url": "https://github.com/dmsfiris"
  },
  "repository": {
    "type": "git",
    "url": "git+https://github.com/dmsfiris/agentic-commerce-blueprint.git"
  },
  "bugs": {
    "url": "https://github.com/dmsfiris/agentic-commerce-blueprint/issues"
  },
  "homepage": "https://github.com/dmsfiris/agentic-commerce-blueprint#readme",
  "license": "MIT",
  "types": "./src/types.d.ts",
  "exports": {
    ".": {
      "types": "./src/types.d.ts",
      "import": "./src/index.mjs"
    },
    "./schema": "./schemas/agent-commerce-decision-envelope.v4.schema.json"
  },
  "scripts": {
    "test": "node --test tests/*.test.mjs",
    "examples": "node src/examples/travel-backpack.mjs && node src/examples/stale-price.mjs && node src/examples/generated-claim-capability.mjs && node src/examples/payment-artifact-evidence.mjs && node src/examples/projections.mjs",
    "write:examples": "node src/examples/write-example-outputs.mjs",
    "validate:shape": "node src/examples/shape-validation.mjs",
    "check": "npm test && npm run validate:shape && npm run examples",
    "scenarios": "node src/examples/ecommerce-scenarios.mjs",
    "ablations": "node src/examples/controlled-ablations.mjs"
  },
  "engines": {
    "node": ">=20"
  },
  "keywords": [
    "agentic-commerce",
    "ai-agents",
    "commerce",
    "decision-envelope",
    "authenticator",
    "mcp",
    "evidence",
    "freshness",
    "generated-claims"
  ]
}


==> anc/agentic-commerce-blueprint-v0.9.2/schemas/agent-commerce-decision-envelope.v4.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "urn:agentic-commerce-blueprint:schema:decision-envelope:v4",
  "title": "Agent Commerce Decision Envelope v4",
  "type": "object",
  "additionalProperties": false,
  "required": [
    "contractVersion",
    "envelopeSchemaVersion",
    "decisionId",
    "decisionHash",
    "inputDependencyHash",
    "resultHash",
    "evaluatedAt",
    "ruleSetVersion",
    "ruleSetRef",
    "ruleSetHash",
    "authenticator",
    "freshness",
    "basis",
    "subject",
    "actor",
    "requestedAction",
    "eligibility",
    "authority",
    "evidenceRefs",
    "nextSafeActions"
  ],
  "properties": {
    "contractVersion": {
      "const": "agent-commerce-decision-envelope-v4"
    },
    "envelopeSchemaVersion": {
      "const": "agent-commerce-decision-envelope-schema-v4"
    },
    "decisionId": {
      "type": "string",
      "minLength": 1
    },
    "decisionHash": {
      "$ref": "#/$defs/sha256"
    },
    "inputDependencyHash": {
      "$ref": "#/$defs/sha256"
    },
    "resultHash": {
      "$ref": "#/$defs/sha256"
    },
    "evaluatedAt": {
      "$ref": "#/$defs/canonicalDateTime"
    },
    "ruleSetVersion": {
      "type": "string",
      "minLength": 1
    },
    "ruleSetRef": {
      "type": "string",
      "minLength": 1
    },
    "ruleSetHash": {
      "$ref": "#/$defs/sha256"
    },
    "authenticator": {
      "$ref": "#/$defs/authenticator"
    },
    "freshness": {
      "$ref": "#/$defs/freshness"
    },
    "basis": {
      "$ref": "#/$defs/basis"
    },
    "surface": {
      "enum": [
        "feed",
        "tool",
        "checkout",
        "admin",
        "support",
        "protocol"
      ]
    },
    "subject": {
      "$ref": "#/$defs/subject"
    },
    "actor": {
      "$ref": "#/$defs/actor"
    },
    "requestedAction": {
      "$ref": "#/$defs/action"
    },
    "inputRefs": {
      "$ref": "#/$defs/inputRefs"
    },
    "eligibility": {
      "$ref": "#/$defs/eligibility"
    },
    "authority": {
      "$ref": "#/$defs/authority"
    },
    "checkout": {
      "$ref": "#/$defs/checkout"
    },
    "payment": {
      "$ref": "#/$defs/payment"
    },
    "generatedClaims": {
      "$ref": "#/$defs/generatedClaims"
    },
    "evidenceRefs": {
      "type": "array",
      "items": {
        "$ref": "#/$defs/evidenceRef"
      }
    },
    "nextSafeActions": {
      "type": "array",
      "items": {
        "$ref": "#/$defs/nextSafeAction"
      }
    }
  },
  "$defs": {
    "sha256": {
      "type": "string",
      "pattern": "^[a-f0-9]{64}$"
    },
    "stringArray": {
      "type": "array",
      "items": {
        "type": "string",
        "minLength": 1
      },
      "uniqueItems": true
    },
    "action": {
      "enum": [
        "discover",
        "compare",
        "quote_policy",
        "add_to_cart",
        "prepare_checkout",
        "delegate_payment",
        "complete_checkout",
        "show_generated_claim",
        "explain"
      ]
    },
    "projectionStatus": {
      "enum": [
        "allowed",
        "blocked",
        "requires_revalidation",
        "requires_review",
        "requires_confirmation"
      ]
    },
    "subject": {
      "type": "object",
      "additionalProperties": false,
      "properties": {
        "productId": {
          "type": "string"
        },
        "variantId": {
          "type": "string"
        },
        "sku": {
          "type": "string"
        },
        "checkoutId": {
          "type": "string"
        },
        "mandateId": {
          "type": "string"
        },
        "orderId": {
          "type": "string"
        }
      }
    },
    "actor": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "actorType"
      ],
      "properties": {
        "actorType": {
          "enum": [
            "agent",
            "buyer",
            "merchant",
            "operator",
            "system"
          ]
        },
        "agentId": {
          "type": "string"
        },
        "merchantId": {
          "type": "string"
        }
      }
    },
    "inputRefs": {
      "type": "object",
      "additionalProperties": false,
      "properties": {
        "productRef": {
          "type": "string"
        },
        "policyRef": {
          "type": "string"
        },
        "checkoutRef": {
          "type": "string"
        },
        "paymentRef": {
          "type": "string"
        },
        "authorityRef": {
          "type": "string"
        }
      }
    },
    "eligibility": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "result",
        "blockerCodes",
        "source"
      ],
      "properties": {
        "result": {
          "$ref": "#/$defs/projectionStatus"
        },
        "blockerCodes": {
          "$ref": "#/$defs/stringArray"
        },
        "source": {
          "enum": [
            "product",
            "policy",
            "checkout",
            "payment",
            "operator",
            "combined"
          ]
        }
      }
    },
    "authority": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "result",
        "blockerCodes"
      ],
      "properties": {
        "result": {
          "enum": [
            "allowed",
            "blocked",
            "not_required"
          ]
        },
        "blockerCodes": {
          "$ref": "#/$defs/stringArray"
        }
      }
    },
    "checkout": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "state",
        "validForRequestedAction",
        "blockerCodes"
      ],
      "properties": {
        "state": {
          "type": "string"
        },
        "validForRequestedAction": {
          "type": "boolean"
        },
        "blockerCodes": {
          "$ref": "#/$defs/stringArray"
        }
      }
    },
    "payment": {
      "oneOf": [
        {
          "type": "object",
          "additionalProperties": false,
          "required": [
            "paymentDispatchAttempted",
            "authorityResult",
            "blockerCodes"
          ],
          "properties": {
            "paymentDispatchAttempted": {
              "type": "boolean"
            },
            "authorityResult": {
              "const": "allowed"
            },
            "blockerCodes": {
              "const": []
            }
          }
        },
        {
          "type": "object",
          "additionalProperties": false,
          "required": [
            "paymentDispatchAttempted",
            "authorityResult",
            "blockerCodes"
          ],
          "properties": {
            "paymentDispatchAttempted": {
              "const": false
            },
            "authorityResult": {
              "const": "blocked"
            },
            "blockerCodes": {
              "type": "array",
              "minItems": 1,
              "uniqueItems": true,
              "items": {
                "type": "string",
                "minLength": 1
              }
            }
          }
        },
        {
          "type": "object",
          "additionalProperties": false,
          "required": [
            "paymentDispatchAttempted",
            "authorityResult",
            "blockerCodes"
          ],
          "properties": {
            "paymentDispatchAttempted": {
              "const": false
            },
            "authorityResult": {
              "const": "not_evaluated"
            },
            "blockerCodes": {
              "const": []
            }
          }
        }
      ]
    },
    "axis": {
      "oneOf": [
        {
          "type": "object",
          "additionalProperties": false,
          "required": [
            "status",
            "blockerCodes"
          ],
          "properties": {
            "status": {
              "const": "failed"
            },
            "blockerCodes": {
              "type": "array",
              "minItems": 1,
              "uniqueItems": true,
              "items": {
                "type": "string",
                "minLength": 1
              }
            }
          }
        },
        {
          "type": "object",
          "additionalProperties": false,
          "required": [
            "status",
            "blockerCodes"
          ],
          "properties": {
            "status": {
              "enum": [
                "passed",
                "not_evaluated"
              ]
            },
            "blockerCodes": {
              "const": []
            }
          }
        }
      ]
    },
    "generatedClaims": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "allowed",
        "status",
        "claimIds",
        "sourceFactRefs",
        "derivedFactRefs",
        "allowedUses",
        "axes",
        "blockerCodes",
        "inheritedRefusalCount"
      ],
      "properties": {
        "allowed": {
          "type": "boolean"
        },
        "status": {
          "enum": [
            "allowed",
            "requires_review",
            "refused_here",
            "inherited_refusal",
            "stale",
            "out_of_scope",
            "absent"
          ]
        },
        "claimIds": {
          "$ref": "#/$defs/stringArray"
        },
        "sourceFactRefs": {
          "$ref": "#/$defs/stringArray"
        },
        "derivedFactRefs": {
          "$ref": "#/$defs/stringArray"
        },
        "allowedUses": {
          "$ref": "#/$defs/stringArray"
        },
        "axes": {
          "type": "object",
          "additionalProperties": false,
          "required": [
            "source",
            "freshness",
            "scope",
            "surface",
            "use",
            "payload",
            "taint"
          ],
          "properties": {
            "source": {
              "$ref": "#/$defs/axis"
            },
            "freshness": {
              "$ref": "#/$defs/axis"
            },
            "scope": {
              "$ref": "#/$defs/axis"
            },
            "surface": {
              "$ref": "#/$defs/axis"
            },
            "use": {
              "$ref": "#/$defs/axis"
            },
            "payload": {
              "$ref": "#/$defs/axis"
            },
            "taint": {
              "$ref": "#/$defs/axis"
            }
          }
        },
        "blockerCodes": {
          "$ref": "#/$defs/stringArray"
        },
        "inheritedRefusalCount": {
          "type": "integer",
          "minimum": 0
        }
      },
      "allOf": [
        {
          "if": {
            "type": "object",
            "required": [
              "allowed"
            ],
            "properties": {
              "allowed": {
                "const": true
              }
            }
          },
          "then": {
            "properties": {
              "status": {
                "const": "allowed"
              },
              "claimIds": {
                "type": "array",
                "minItems": 1
              },
              "allowedUses": {
                "type": "array",
                "minItems": 1
              },
              "blockerCodes": {
                "const": []
              },
              "inheritedRefusalCount": {
                "const": 0
              },
              "axes": {
                "properties": {
                  "source": {
                    "type": "object",
                    "required": [
                      "status",
                      "blockerCodes"
                    ],
                    "properties": {
                      "status": {
                        "const": "passed"
                      },
                      "blockerCodes": {
                        "const": []
                      }
                    }
                  },
                  "freshness": {
                    "type": "object",
                    "required": [
                      "status",
                      "blockerCodes"
                    ],
                    "properties": {
                      "status": {
                        "const": "passed"
                      },
                      "blockerCodes": {
                        "const": []
                      }
                    }
                  },
                  "scope": {
                    "type": "object",
                    "required": [
                      "status",
                      "blockerCodes"
                    ],
                    "properties": {
                      "status": {
                        "const": "passed"
                      },
                      "blockerCodes": {
                        "const": []
                      }
                    }
                  },
                  "surface": {
                    "type": "object",
                    "required": [
                      "status",
                      "blockerCodes"
                    ],
                    "properties": {
                      "status": {
                        "const": "passed"
                      },
                      "blockerCodes": {
                        "const": []
                      }
                    }
                  },
                  "use": {
                    "type": "object",
                    "required": [
                      "status",
                      "blockerCodes"
                    ],
                    "properties": {
                      "status": {
                        "const": "passed"
                      },
                      "blockerCodes": {
                        "const": []
                      }
                    }
                  },
                  "payload": {
                    "type": "object",
                    "required": [
                      "status",
                      "blockerCodes"
                    ],
                    "properties": {
                      "status": {
                        "const": "passed"
                      },
                      "blockerCodes": {
                        "const": []
                      }
                    }
                  },
                  "taint": {
                    "type": "object",
                    "required": [
                      "status",
                      "blockerCodes"
                    ],
                    "properties": {
                      "status": {
                        "const": "passed"
                      },
                      "blockerCodes": {
                        "const": []
                      }
                    }
                  }
                }
              }
            }
          }
        }
      ]
    },
    "evidenceRef": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "type",
        "id",
        "hash",
        "hashAlgorithm"
      ],
      "properties": {
        "type": {
          "type": "string",
          "minLength": 1
        },
        "id": {
          "type": "string",
          "minLength": 1
        },
        "hash": {
          "$ref": "#/$defs/sha256"
        },
        "hashAlgorithm": {
          "const": "sha256"
        }
      }
    },
    "freshnessDependency": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "ref",
        "kind"
      ],
      "properties": {
        "ref": {
          "type": "string",
          "minLength": 1
        },
        "kind": {
          "enum": [
            "product",
            "price",
            "inventory",
            "policy",
            "checkout",
            "mandate",
            "generated_claim",
            "authority",
            "payment",
            "evidence"
          ]
        },
        "validUntil": {
          "oneOf": [
            {
              "$ref": "#/$defs/canonicalDateTime"
            },
            {
              "type": "null"
            }
          ]
        },
        "staleAfter": {
          "oneOf": [
            {
              "$ref": "#/$defs/canonicalDateTime"
            },
            {
              "type": "null"
            }
          ]
        },
        "hash": {
          "oneOf": [
            {
              "$ref": "#/$defs/sha256"
            },
            {
              "type": "null"
            }
          ]
        }
      }
    },
    "freshness": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "evaluatedAt",
        "validUntil",
        "staleAfter",
        "reasonCodes",
        "dependencies"
      ],
      "properties": {
        "evaluatedAt": {
          "$ref": "#/$defs/canonicalDateTime"
        },
        "validUntil": {
          "oneOf": [
            {
              "$ref": "#/$defs/canonicalDateTime"
            },
            {
              "type": "null"
            }
          ]
        },
        "staleAfter": {
          "oneOf": [
            {
              "$ref": "#/$defs/canonicalDateTime"
            },
            {
              "type": "null"
            }
          ]
        },
        "reasonCodes": {
          "$ref": "#/$defs/stringArray"
        },
        "dependencies": {
          "type": "array",
          "items": {
            "$ref": "#/$defs/freshnessDependency"
          }
        }
      }
    },
    "basisComponent": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "code",
        "source",
        "field",
        "value",
        "contributesTo"
      ],
      "properties": {
        "code": {
          "type": "string",
          "minLength": 1
        },
        "source": {
          "enum": [
            "eligibility",
            "authority",
            "checkout",
            "payment",
            "generated_claim"
          ]
        },
        "field": {
          "type": "string",
          "minLength": 1
        },
        "value": {
          "type": [
            "string",
            "number",
            "boolean",
            "null"
          ]
        },
        "contributesTo": {
          "enum": [
            "status",
            "payment_dispatch",
            "generated_claim_use"
          ]
        }
      }
    },
    "basis": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "status",
        "allowed",
        "reasonCodes",
        "components"
      ],
      "properties": {
        "status": {
          "$ref": "#/$defs/projectionStatus"
        },
        "allowed": {
          "type": "boolean"
        },
        "reasonCodes": {
          "$ref": "#/$defs/stringArray"
        },
        "components": {
          "type": "array",
          "items": {
            "$ref": "#/$defs/basisComponent"
          }
        }
      }
    },
    "authenticator": {
      "oneOf": [
        {
          "type": "object",
          "additionalProperties": false,
          "required": [
            "kind",
            "algorithm",
            "format",
            "keyId",
            "verificationKeyRef",
            "protectedHash",
            "value",
            "verifiable"
          ],
          "properties": {
            "kind": {
              "const": "digital_signature"
            },
            "algorithm": {
              "const": "ed25519"
            },
            "format": {
              "const": "detached"
            },
            "keyId": {
              "type": "string",
              "minLength": 1
            },
            "verificationKeyRef": {
              "type": "string",
              "minLength": 1
            },
            "protectedHash": {
              "$ref": "#/$defs/sha256"
            },
            "value": {
              "$ref": "#/$defs/ed25519Signature"
            },
            "verifiable": {
              "const": true
            }
          }
        },
        {
          "type": "object",
          "additionalProperties": false,
          "required": [
            "kind",
            "algorithm",
            "format",
            "keyId",
            "verificationKeyRef",
            "protectedHash",
            "value",
            "verifiable"
          ],
          "properties": {
            "kind": {
              "const": "message_authentication_code"
            },
            "algorithm": {
              "const": "hmac-sha256"
            },
            "format": {
              "const": "detached"
            },
            "keyId": {
              "type": "string",
              "minLength": 1
            },
            "verificationKeyRef": {
              "type": "string",
              "minLength": 1
            },
            "protectedHash": {
              "$ref": "#/$defs/sha256"
            },
            "value": {
              "$ref": "#/$defs/sha256"
            },
            "verifiable": {
              "const": true
            }
          }
        },
        {
          "type": "object",
          "additionalProperties": false,
          "required": [
            "kind",
            "algorithm",
            "format",
            "protectedHash",
            "verifiable",
            "warning"
          ],
          "properties": {
            "kind": {
              "const": "unsigned"
            },
            "algorithm": {
              "const": "none"
            },
            "format": {
              "const": "none"
            },
            "protectedHash": {
              "$ref": "#/$defs/sha256"
            },
            "verifiable": {
              "const": false
            },
            "warning": {
              "const": "missing_platform_signing_key"
            }
          }
        }
      ]
    },
    "nextSafeAction": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "action",
        "owner",
        "reasonCode"
      ],
      "properties": {
        "action": {
          "type": "string",
          "minLength": 1
        },
        "owner": {
          "enum": [
            "system",
            "operator",
            "buyer",
            "merchant"
          ]
        },
        "reasonCode": {
          "type": "string",
          "minLength": 1
        }
      }
    },
    "canonicalDateTime": {
      "type": "string",
      "pattern": "^\\d{4}-\\d{2}-\\d{2}T\\d{2}:\\d{2}:\\d{2}\\.\\d{3}Z$"
    },
    "ed25519Signature": {
      "type": "string",
      "pattern": "^[A-Za-z0-9_-]{86}$"
    }
  }
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/actions.mjs <==
export const AGENT_COMMERCE_DECISION_ENVELOPE_CONTRACT_VERSION =
  'agent-commerce-decision-envelope-v4';
export const AGENT_COMMERCE_DECISION_ENVELOPE_SCHEMA_VERSION =
  'agent-commerce-decision-envelope-schema-v4';
export const AGENT_COMMERCE_DECISION_DEFAULT_RULE_SET_VERSION =
  'agent-commerce-decision-rules-v4';
export const AGENT_COMMERCE_DECISION_DEFAULT_AUTHENTICATOR_KEY_ID =
  'agent-commerce-decision-envelope-v4';
export const AGENT_COMMERCE_DECISION_DEFAULT_VERIFICATION_KEY_REF =
  'platform-key:agent-commerce-decision-envelope-v4';

export const AGENT_COMMERCE_DECISION_SURFACES = Object.freeze([
  'feed',
  'tool',
  'checkout',
  'admin',
  'support',
  'protocol',
]);

export const AGENT_COMMERCE_DECISION_ACTOR_TYPES = Object.freeze([
  'agent',
  'buyer',
  'merchant',
  'operator',
  'system',
]);

export const AGENT_COMMERCE_DECISION_ELIGIBILITY_SOURCES = Object.freeze([
  'product',
  'policy',
  'checkout',
  'payment',
  'operator',
  'combined',
]);

export const AGENT_COMMERCE_DECISION_NEXT_SAFE_ACTION_OWNERS = Object.freeze([
  'system',
  'operator',
  'buyer',
  'merchant',
]);

export const AGENT_COMMERCE_DECISION_ACTIONS = Object.freeze([
  'discover',
  'compare',
  'quote_policy',
  'add_to_cart',
  'prepare_checkout',
  'delegate_payment',
  'complete_checkout',
  'show_generated_claim',
  'explain',
]);

export const AGENT_COMMERCE_DECISION_ACTION_RULES = Object.freeze({
  discover: {
    mutatesState: false,
    checkoutBoundary: false,
    paymentBoundary: false,
    generatedClaimUse: false,
  },
  compare: {
    mutatesState: false,
    checkoutBoundary: false,
    paymentBoundary: false,
    generatedClaimUse: true,
  },
  quote_policy: {
    mutatesState: false,
    checkoutBoundary: false,
    paymentBoundary: false,
    generatedClaimUse: true,
  },
  add_to_cart: {
    mutatesState: true,
    checkoutBoundary: true,
    paymentBoundary: false,
    generatedClaimUse: false,
  },
  prepare_checkout: {
    mutatesState: true,
    checkoutBoundary: true,
    paymentBoundary: false,
    generatedClaimUse: false,
  },
  delegate_payment: {
    mutatesState: true,
    checkoutBoundary: true,
    paymentBoundary: true,
    generatedClaimUse: false,
  },
  complete_checkout: {
    mutatesState: true,
    checkoutBoundary: true,
    paymentBoundary: true,
    generatedClaimUse: false,
  },
  show_generated_claim: {
    mutatesState: false,
    checkoutBoundary: false,
    paymentBoundary: false,
    generatedClaimUse: true,
  },
  explain: {
    mutatesState: false,
    checkoutBoundary: false,
    paymentBoundary: false,
    generatedClaimUse: false,
  },
});

export const AGENT_COMMERCE_DECISION_ELIGIBILITY_RESULTS = Object.freeze([
  'allowed',
  'blocked',
  'requires_revalidation',
  'requires_review',
  'requires_confirmation',
]);

export const AGENT_COMMERCE_DECISION_AUTHORITY_RESULTS = Object.freeze([
  'allowed',
  'blocked',
  'not_required',
]);

export const AGENT_COMMERCE_DECISION_PAYMENT_AUTHORITY_RESULTS = Object.freeze([
  'allowed',
  'blocked',
  'not_evaluated',
]);

export function agentCommerceDecisionActionRule(action) {
  const rule = AGENT_COMMERCE_DECISION_ACTION_RULES[action];
  if (!rule) throw new Error(`Unsupported requestedAction: ${action}`);
  return rule;
}

export function canonicalAgentCommerceReasonCode(code) {
  const normalized = String(code ?? '').trim().toLowerCase();
  if (normalized === 'inventory_freshness_stale') return 'stale_inventory';
  if (normalized === 'inventory_freshness_unknown') {
    return 'unknown_inventory_freshness';
  }
  if (
    normalized === 'return_policy_missing' ||
    normalized === 'policy_return_missing'
  ) {
    return 'missing_return_policy';
  }
  if (normalized === 'generated_description_pending_review') {
    return 'generated_claim_requires_review';
  }
  return normalized;
}

export function uniqueAgentCommerceReasonCodes(values) {
  return Array.from(
    new Set(
      (values ?? [])
        .filter((value) => typeof value === 'string' && value.trim())
        .map(canonicalAgentCommerceReasonCode),
    ),
  ).sort();
}

export function agentCommerceReasonCodeTokens(code) {
  return canonicalAgentCommerceReasonCode(code)
    .split(/[^a-z0-9]+/u)
    .filter(Boolean);
}

export function agentCommerceReasonCodeHasAny(code, expectedTokens) {
  const tokens = new Set(agentCommerceReasonCodeTokens(code));
  return (expectedTokens ?? []).some((token) =>
    tokens.has(String(token).trim().toLowerCase()),
  );
}

export function agentCommerceReasonCodesHaveAny(codes, expectedTokens) {
  return (codes ?? []).some((code) =>
    agentCommerceReasonCodeHasAny(code, expectedTokens),
  );
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/authenticator.mjs <==
import {
  createHmac,
  createPrivateKey,
  createPublicKey,
  sign,
  timingSafeEqual,
  verify,
} from 'node:crypto';
import { stableJson } from './hash.mjs';
import { text } from './text.mjs';

export function authenticatorPayload({
  decisionHash,
  envelopeSchemaVersion,
  ruleSetHash,
  keyId,
  verificationKeyRef,
}) {
  return stableJson({
    envelopeSchemaVersion,
    decisionHash,
    ruleSetHash,
    keyId,
    verificationKeyRef,
  });
}

function ed25519SignatureBytes(value) {
  const normalized = text(value);
  if (
    !normalized ||
    normalized.length !== 86 ||
    !/^[A-Za-z0-9_-]+$/u.test(normalized)
  ) {
    return null;
  }
  const decoded = Buffer.from(normalized, 'base64url');
  return decoded.length === 64 && decoded.toString('base64url') === normalized
    ? decoded
    : null;
}

function constantTimeSha256HexEqual(left, right) {
  if (!/^[a-f0-9]{64}$/u.test(left) || !/^[a-f0-9]{64}$/u.test(right)) {
    return false;
  }
  return timingSafeEqual(Buffer.from(left, 'hex'), Buffer.from(right, 'hex'));
}

export function createDecisionEnvelopeAuthenticator({
  decisionHash,
  envelopeSchemaVersion,
  keyId,
  verificationKeyRef,
  ruleSetHash,
  signingSecret,
  signingPrivateKeyPem,
}) {
  const payload = authenticatorPayload({
    decisionHash,
    envelopeSchemaVersion,
    ruleSetHash,
    keyId,
    verificationKeyRef,
  });
  const privateKeyPem = text(signingPrivateKeyPem);
  if (privateKeyPem) {
    const privateKey = createPrivateKey(privateKeyPem);
    if (privateKey.asymmetricKeyType !== 'ed25519') {
      throw new TypeError(
        'Agent-commerce decision signatures require an Ed25519 private key.',
      );
    }
    return {
      kind: 'digital_signature',
      algorithm: 'ed25519',
      format: 'detached',
      keyId,
      verificationKeyRef,
      protectedHash: decisionHash,
      value: sign(null, Buffer.from(payload, 'utf8'), privateKey).toString(
        'base64url',
      ),
      verifiable: true,
    };
  }

  const secret = text(signingSecret);
  if (secret) {
    return {
      kind: 'message_authentication_code',
      algorithm: 'hmac-sha256',
      format: 'detached',
      keyId,
      verificationKeyRef,
      protectedHash: decisionHash,
      value: createHmac('sha256', secret).update(payload).digest('hex'),
      verifiable: true,
    };
  }

  return {
    kind: 'unsigned',
    algorithm: 'none',
    format: 'none',
    protectedHash: decisionHash,
    verifiable: false,
    warning: 'missing_platform_signing_key',
  };
}

export function verifyDecisionEnvelopeAuthenticator({
  decisionHash,
  envelopeSchemaVersion,
  ruleSetHash,
  authenticator,
  signingSecret,
  verificationPublicKeyPem,
  allowUnsignedLocalDevelopment = false,
}) {
  if (!authenticator || authenticator.protectedHash !== decisionHash) {
    return false;
  }
  if (authenticator.kind === 'unsigned') {
    return (
      authenticator.algorithm === 'none' &&
      authenticator.format === 'none' &&
      authenticator.verifiable === false &&
      authenticator.warning === 'missing_platform_signing_key' &&
      allowUnsignedLocalDevelopment === true
    );
  }
  if (
    !text(authenticator.keyId) ||
    !text(authenticator.verificationKeyRef) ||
    authenticator.format !== 'detached' ||
    authenticator.verifiable !== true
  ) {
    return false;
  }

  const payload = authenticatorPayload({
    decisionHash,
    envelopeSchemaVersion,
    ruleSetHash,
    keyId: authenticator.keyId,
    verificationKeyRef: authenticator.verificationKeyRef,
  });

  if (authenticator.kind === 'digital_signature') {
    if (authenticator.algorithm !== 'ed25519') return false;
    const publicKeyPem = text(verificationPublicKeyPem);
    if (!publicKeyPem) return false;
    try {
      const publicKey = createPublicKey(publicKeyPem);
      if (publicKey.asymmetricKeyType !== 'ed25519') return false;
      const signature = ed25519SignatureBytes(authenticator.value);
      if (!signature) return false;
      return verify(
        null,
        Buffer.from(payload, 'utf8'),
        publicKey,
        signature,
      );
    } catch {
      return false;
    }
  }

  if (
    authenticator.kind !== 'message_authentication_code' ||
    authenticator.algorithm !== 'hmac-sha256'
  ) {
    return false;
  }
  const secret = text(signingSecret);
  if (!secret) return false;
  const expected = createHmac('sha256', secret).update(payload).digest('hex');
  return constantTimeSha256HexEqual(expected, authenticator.value);
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/boundary.mjs <==
import { deepFreeze } from './text.mjs';

const DEFAULT_MAX_DEPTH = 100;
const DEFAULT_MAX_NODES = 25_000;

function boundaryError(path, message) {
  return new TypeError(
    `agent_commerce_decision_envelope_capture_failed:${message}:${path}`,
  );
}

function isCanonicalArrayIndex(key, length) {
  if (!/^(?:0|[1-9]\d*)$/u.test(key)) return false;
  const index = Number(key);
  return Number.isSafeInteger(index) && index >= 0 && index < length;
}

function captureJsonValue(value, path, state, depth) {
  state.nodes += 1;
  if (state.nodes > state.maxNodes) {
    throw boundaryError(path, 'node_limit_exceeded');
  }
  if (depth > state.maxDepth) {
    throw boundaryError(path, 'depth_limit_exceeded');
  }

  if (
    value === null ||
    typeof value === 'string' ||
    typeof value === 'boolean'
  ) {
    return value;
  }
  if (typeof value === 'number') {
    if (!Number.isFinite(value)) {
      throw boundaryError(path, 'non_finite_number');
    }
    return value;
  }
  if (typeof value !== 'object') {
    throw boundaryError(path, 'non_json_value');
  }
  if (state.ancestors.has(value)) {
    throw boundaryError(path, 'cyclic_value');
  }

  state.ancestors.add(value);
  try {
    if (Array.isArray(value)) {
      const prototype = Object.getPrototypeOf(value);
      if (prototype !== Array.prototype && prototype !== null) {
        throw boundaryError(path, 'unsupported_array_prototype');
      }

      const length = value.length;
      if (!Number.isSafeInteger(length) || length < 0) {
        throw boundaryError(path, 'invalid_array_length');
      }
      if (length > state.maxNodes) {
        throw boundaryError(path, 'array_length_limit_exceeded');
      }
      const ownKeys = Reflect.ownKeys(value);
      for (const key of ownKeys) {
        if (typeof key === 'symbol') {
          const descriptor = Reflect.getOwnPropertyDescriptor(value, key);
          if (descriptor?.enumerable) {
            throw boundaryError(path, 'enumerable_symbol_key');
          }
          continue;
        }
        if (key === 'length') continue;
        const descriptor = Reflect.getOwnPropertyDescriptor(value, key);
        if (!descriptor?.enumerable) continue;
        if (!isCanonicalArrayIndex(key, length)) {
          throw boundaryError(`${path}.${key}`, 'non_index_array_property');
        }
      }

      const captured = new Array(length);
      for (let index = 0; index < length; index += 1) {
        if (!Object.prototype.hasOwnProperty.call(value, index)) {
          throw boundaryError(`${path}[${index}]`, 'sparse_array');
        }
        let child;
        try {
          child = Reflect.get(value, `${index}`);
        } catch {
          throw boundaryError(`${path}[${index}]`, 'input_access_failed');
        }
        captured[index] = captureJsonValue(
          child,
          `${path}[${index}]`,
          state,
          depth + 1,
        );
      }
      return captured;
    }

    const prototype = Object.getPrototypeOf(value);
    if (prototype !== Object.prototype && prototype !== null) {
      throw boundaryError(path, 'unsupported_object_prototype');
    }

    const captured = {};
    let keys;
    try {
      keys = Reflect.ownKeys(value);
    } catch {
      throw boundaryError(path, 'input_access_failed');
    }
    for (const key of keys) {
      if (typeof key === 'symbol') {
        let descriptor;
        try {
          descriptor = Reflect.getOwnPropertyDescriptor(value, key);
        } catch {
          throw boundaryError(path, 'input_access_failed');
        }
        if (descriptor?.enumerable) {
          throw boundaryError(path, 'enumerable_symbol_key');
        }
        continue;
      }

      let descriptor;
      try {
        descriptor = Reflect.getOwnPropertyDescriptor(value, key);
      } catch {
        throw boundaryError(`${path}.${key}`, 'input_access_failed');
      }
      if (!descriptor?.enumerable) continue;

      let child;
      try {
        child = Reflect.get(value, key);
      } catch {
        throw boundaryError(`${path}.${key}`, 'input_access_failed');
      }
      const capturedChild = captureJsonValue(
        child,
        `${path}.${key}`,
        state,
        depth + 1,
      );
      Object.defineProperty(captured, key, {
        value: capturedChild,
        enumerable: true,
        configurable: true,
        writable: true,
      });
    }
    return captured;
  } finally {
    state.ancestors.delete(value);
  }
}

/**
 * Captures caller-controlled runtime input once into a detached, deeply frozen,
 * JSON-compatible snapshot. Getters are evaluated at most once per enumerable
 * property; subsequent verification and projection must consume this snapshot.
 */
export function captureAgentCommerceDecisionEnvelope(
  value,
  { maxDepth = DEFAULT_MAX_DEPTH, maxNodes = DEFAULT_MAX_NODES } = {},
) {
  if (!Number.isInteger(maxDepth) || maxDepth < 1) {
    throw new TypeError('maxDepth must be a positive integer.');
  }
  if (!Number.isInteger(maxNodes) || maxNodes < 1) {
    throw new TypeError('maxNodes must be a positive integer.');
  }
  let captured;
  try {
    captured = captureJsonValue(
      value,
      '$',
      {
        ancestors: new WeakSet(),
        maxDepth,
        maxNodes,
        nodes: 0,
      },
      0,
    );
  } catch (error) {
    if (
      error instanceof TypeError &&
      error.message.startsWith(
        'agent_commerce_decision_envelope_capture_failed:',
      )
    ) {
      throw error;
    }
    throw boundaryError('$', 'input_access_failed');
  }
  if (!captured || typeof captured !== 'object' || Array.isArray(captured)) {
    throw boundaryError('$', 'envelope_must_be_object');
  }
  return deepFreeze(captured);
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/decision-basis.mjs <==
import {
  agentCommerceDecisionActionRule,
  agentCommerceReasonCodeHasAny,
  uniqueAgentCommerceReasonCodes,
} from './actions.mjs';

function component(input) {
  return input;
}

function reasonComponentForBlocker(
  source,
  field,
  code,
  contributesTo = 'status',
) {
  return component({ code, source, field, value: code, contributesTo });
}

export function evaluateAgentCommerceDecisionBasis({
  requestedAction,
  eligibility,
  authority,
  checkout,
  payment,
  generatedClaims,
}) {
  const components = [];
  for (const code of eligibility.blockerCodes) {
    components.push(
      reasonComponentForBlocker(
        'eligibility',
        'eligibility.blockerCodes',
        code,
      ),
    );
  }
  for (const code of authority.blockerCodes) {
    components.push(
      reasonComponentForBlocker('authority', 'authority.blockerCodes', code),
    );
  }
  for (const code of checkout?.blockerCodes ?? []) {
    components.push(
      reasonComponentForBlocker('checkout', 'checkout.blockerCodes', code),
    );
  }
  for (const code of payment?.blockerCodes ?? []) {
    components.push(
      reasonComponentForBlocker(
        'payment',
        'payment.blockerCodes',
        code,
        'payment_dispatch',
      ),
    );
  }

  const actionUsesGeneratedClaims =
    agentCommerceDecisionActionRule(requestedAction).generatedClaimUse;
  const generatedClaimBlockersAlreadyDriveEligibility = Boolean(
    generatedClaims?.blockerCodes.some((code) =>
      eligibility.blockerCodes.includes(code),
    ),
  );
  const generatedClaimsContributeToRequestedAction =
    Boolean(generatedClaims) &&
    (actionUsesGeneratedClaims || generatedClaimBlockersAlreadyDriveEligibility);

  if (generatedClaimsContributeToRequestedAction) {
    for (const code of generatedClaims?.blockerCodes ?? []) {
      components.push(
        reasonComponentForBlocker(
          'generated_claim',
          'generatedClaims.blockerCodes',
          code,
          'generated_claim_use',
        ),
      );
    }
  }

  if (eligibility.result !== 'allowed') {
    components.push(
      component({
        code: `eligibility_${eligibility.result}`,
        source: 'eligibility',
        field: 'eligibility.result',
        value: eligibility.result,
        contributesTo: 'status',
      }),
    );
  }
  if (authority.result === 'blocked') {
    components.push(
      component({
        code: 'authority_blocked',
        source: 'authority',
        field: 'authority.result',
        value: authority.result,
        contributesTo: 'status',
      }),
    );
  }
  if (checkout && !checkout.validForRequestedAction) {
    components.push(
      component({
        code: 'invalid_checkout_state',
        source: 'checkout',
        field: 'checkout.validForRequestedAction',
        value: false,
        contributesTo: 'status',
      }),
    );
  }
  if (payment?.authorityResult === 'blocked') {
    components.push(
      component({
        code: 'payment_authority_blocked',
        source: 'payment',
        field: 'payment.authorityResult',
        value: payment.authorityResult,
        contributesTo: 'payment_dispatch',
      }),
    );
  }
  if (
    generatedClaimsContributeToRequestedAction &&
    generatedClaims &&
    !generatedClaims.allowed
  ) {
    components.push(
      component({
        code: `generated_claim_${generatedClaims.status}`,
        source: 'generated_claim',
        field: 'generatedClaims.status',
        value: generatedClaims.status,
        contributesTo: 'generated_claim_use',
      }),
    );
  }

  const reasonCodes = uniqueAgentCommerceReasonCodes(
    components.map((entry) => entry.code),
  );
  const generatedClaimStatus =
    !generatedClaimsContributeToRequestedAction || generatedClaims?.allowed
      ? 'allowed'
      : eligibility.result === 'requires_review' ||
          generatedClaims?.status === 'requires_review'
        ? 'requires_review'
        : generatedClaims?.status === 'stale'
          ? 'requires_revalidation'
          : 'blocked';
  const hardBlocked =
    eligibility.result === 'blocked' ||
    authority.result === 'blocked' ||
    (checkout ? !checkout.validForRequestedAction : false) ||
    payment?.authorityResult === 'blocked' ||
    generatedClaimStatus === 'blocked';
  const status = hardBlocked
    ? 'blocked'
    : eligibility.result === 'requires_confirmation'
      ? 'requires_confirmation'
      : eligibility.result === 'requires_revalidation' ||
          generatedClaimStatus === 'requires_revalidation'
        ? 'requires_revalidation'
        : eligibility.result === 'requires_review' ||
            generatedClaimStatus === 'requires_review'
          ? 'requires_review'
          : 'allowed';

  return {
    status,
    allowed: status === 'allowed' && reasonCodes.length === 0,
    reasonCodes,
    components: Array.from(
      new Map(
        components.map((entry) => [
          `${entry.source}:${entry.field}:${entry.code}:${entry.contributesTo}`,
          entry,
        ]),
      ).values(),
    ).sort((left, right) =>
      `${left.source}:${left.field}:${left.code}`.localeCompare(
        `${right.source}:${right.field}:${right.code}`,
      ),
    ),
  };
}

function reasonHasAny(reasonCode, tokens) {
  return agentCommerceReasonCodeHasAny(reasonCode, tokens);
}

function defaultNextSafeActionForReasonCode(reasonCode) {
  if (reasonHasAny(reasonCode, ['url'])) return 'fix_agent_grade_url';
  if (
    reasonHasAny(reasonCode, [
      'inventory',
      'availability',
      'price',
      'currency',
      'freshness',
    ])
  ) {
    return 'refresh_product_commercial_facts';
  }
  if (
    reasonHasAny(reasonCode, [
      'policy',
      'return',
      'shipping',
      'claim',
      'generated',
    ])
  ) {
    return 'resolve_policy_or_claim_blocker';
  }
  if (reasonHasAny(reasonCode, ['checkout', 'cart'])) {
    return 'refresh_checkout_state';
  }
  if (reasonHasAny(reasonCode, ['mandate', 'payment', 'provider'])) {
    return 'resolve_payment_authority_blocker';
  }
  return 'resolve_commerce_blocker';
}

function defaultNextSafeActionOwnerForReasonCode(reasonCode) {
  if (reasonHasAny(reasonCode, ['buyer'])) return 'buyer';
  if (reasonHasAny(reasonCode, ['system'])) return 'system';
  if (
    reasonHasAny(reasonCode, [
      'policy',
      'return',
      'shipping',
      'claim',
      'generated',
      'operator',
    ])
  ) {
    return 'operator';
  }
  return 'merchant';
}

export function buildAgentCommerceDecisionNextSafeActions(
  reasonCodes,
  options = {},
) {
  return uniqueAgentCommerceReasonCodes(reasonCodes).map((reasonCode) => ({
    action:
      options.defaultAction ?? defaultNextSafeActionForReasonCode(reasonCode),
    owner:
      options.defaultOwner ??
      defaultNextSafeActionOwnerForReasonCode(reasonCode),
    reasonCode,
  }));
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/decision-envelope.mjs <==
import {
  AGENT_COMMERCE_DECISION_ACTOR_TYPES,
  AGENT_COMMERCE_DECISION_AUTHORITY_RESULTS,
  AGENT_COMMERCE_DECISION_DEFAULT_AUTHENTICATOR_KEY_ID,
  AGENT_COMMERCE_DECISION_DEFAULT_RULE_SET_VERSION,
  AGENT_COMMERCE_DECISION_DEFAULT_VERIFICATION_KEY_REF,
  AGENT_COMMERCE_DECISION_ELIGIBILITY_RESULTS,
  AGENT_COMMERCE_DECISION_ELIGIBILITY_SOURCES,
  AGENT_COMMERCE_DECISION_ENVELOPE_CONTRACT_VERSION,
  AGENT_COMMERCE_DECISION_ENVELOPE_SCHEMA_VERSION,
  AGENT_COMMERCE_DECISION_NEXT_SAFE_ACTION_OWNERS,
  AGENT_COMMERCE_DECISION_PAYMENT_AUTHORITY_RESULTS,
  AGENT_COMMERCE_DECISION_SURFACES,
  agentCommerceDecisionActionRule,
  uniqueAgentCommerceReasonCodes,
} from './actions.mjs';
import {
  createDecisionEnvelopeAuthenticator,
  verifyDecisionEnvelopeAuthenticator,
} from './authenticator.mjs';
import { stableCommercialJsonHash } from './hash.mjs';
import { normalizeEvidenceRefs } from './evidence.mjs';
import { normalizeFreshness } from './freshness.mjs';
import { evaluateAgentCommerceDecisionBasis } from './decision-basis.mjs';
import { deepFreeze, iso, text } from './text.mjs';
import {
  normalizeActor,
  normalizeAuthority,
  normalizeCheckout,
  normalizeEligibility,
  normalizeGeneratedClaims,
  normalizeInputRefs,
  normalizePayment,
  normalizeSubject,
} from './normalizers.mjs';

function sha256HashFromRef(value) {
  const normalized = text(value)?.toLowerCase();
  if (!normalized) return null;
  if (/^[a-f0-9]{64}$/u.test(normalized)) return normalized;
  const match = /(?:^|[:/])sha256[:/]([a-f0-9]{64})(?:$|[/:#?])/u.exec(
    `${normalized}:`,
  );
  return match?.[1] ?? null;
}

export function canonicalRuleSetRef({ ruleSetVersion, ruleSetRef }) {
  const explicitRef = text(ruleSetRef);
  const ruleSetHash =
    sha256HashFromRef(explicitRef) ??
    stableCommercialJsonHash({
      ruleSetVersion,
      ruleSetRef: explicitRef ?? null,
    });
  const contentAddressedRef =
    explicitRef && explicitRef.toLowerCase().includes(ruleSetHash)
      ? explicitRef
      : `ruleset:sha256:${ruleSetHash}`;
  return { ruleSetRef: contentAddressedRef, ruleSetHash };
}

function inputDependencyHash(envelope) {
  return stableCommercialJsonHash({
    decisionId: envelope.decisionId,
    surface: envelope.surface ?? null,
    requestedAction: envelope.requestedAction,
    subject: envelope.subject,
    actor: envelope.actor,
    inputRefs: envelope.inputRefs ?? null,
    ruleSetVersion: envelope.ruleSetVersion,
    ruleSetRef: envelope.ruleSetRef,
    ruleSetHash: envelope.ruleSetHash,
    evaluatedAt: envelope.evaluatedAt,
    evidencePins: envelope.evidenceRefs.map((ref) => ({
      type: ref.type,
      id: ref.id,
      hash: ref.hash,
      hashAlgorithm: ref.hashAlgorithm,
    })),
    freshnessDependencies: envelope.freshness.dependencies,
  });
}

function resultHash(envelope) {
  return stableCommercialJsonHash({
    eligibility: envelope.eligibility,
    authority: envelope.authority,
    checkout: envelope.checkout ?? null,
    payment: envelope.payment ?? null,
    generatedClaims: envelope.generatedClaims ?? null,
    freshness: {
      evaluatedAt: envelope.freshness.evaluatedAt,
      validUntil: envelope.freshness.validUntil,
      staleAfter: envelope.freshness.staleAfter,
      reasonCodes: envelope.freshness.reasonCodes,
    },
    basis: envelope.basis,
    nextSafeActions: envelope.nextSafeActions,
  });
}

export function calculateAgentCommerceDecisionEnvelopeHashes(envelope) {
  const calculatedInputDependencyHash = inputDependencyHash(envelope);
  const calculatedResultHash = resultHash(envelope);
  return {
    inputDependencyHash: calculatedInputDependencyHash,
    resultHash: calculatedResultHash,
    decisionHash: stableCommercialJsonHash({
      contractVersion: envelope.contractVersion,
      envelopeSchemaVersion: envelope.envelopeSchemaVersion,
      inputDependencyHash: calculatedInputDependencyHash,
      resultHash: calculatedResultHash,
    }),
  };
}

function blockers(value) {
  return Array.isArray(value) ? value : [];
}

function validResult(value, allowedValues) {
  return allowedValues.includes(value);
}

export function evaluateAgentCommerceDecisionEnvelopeSemantics(envelope) {
  const reasonCodes = [];
  if (!text(envelope?.decisionId)) reasonCodes.push('decision_id_missing');
  if (
    envelope?.surface != null &&
    !AGENT_COMMERCE_DECISION_SURFACES.includes(envelope.surface)
  ) {
    reasonCodes.push('surface_invalid');
  }
  if (!AGENT_COMMERCE_DECISION_ACTOR_TYPES.includes(envelope?.actor?.actorType)) {
    reasonCodes.push('actor_type_invalid');
  }

  try {
    agentCommerceDecisionActionRule(envelope?.requestedAction);
  } catch {
    reasonCodes.push('requested_action_invalid');
  }

  const eligibilityResult = envelope?.eligibility?.result;
  const eligibilityBlockers = blockers(envelope?.eligibility?.blockerCodes);
  if (
    !validResult(
      eligibilityResult,
      AGENT_COMMERCE_DECISION_ELIGIBILITY_RESULTS,
    )
  ) {
    reasonCodes.push('eligibility_result_invalid');
  } else if (
    eligibilityBlockers.length > 0 &&
    eligibilityResult !== 'blocked'
  ) {
    reasonCodes.push('eligibility_blocker_conflict');
  }
  if (
    !AGENT_COMMERCE_DECISION_ELIGIBILITY_SOURCES.includes(
      envelope?.eligibility?.source,
    )
  ) {
    reasonCodes.push('eligibility_source_invalid');
  }

  const authorityResult = envelope?.authority?.result;
  const authorityBlockers = blockers(envelope?.authority?.blockerCodes);
  if (
    !validResult(authorityResult, AGENT_COMMERCE_DECISION_AUTHORITY_RESULTS)
  ) {
    reasonCodes.push('authority_result_invalid');
  } else if (authorityBlockers.length > 0 && authorityResult !== 'blocked') {
    reasonCodes.push('authority_blocker_conflict');
  }

  const checkoutBlockers = blockers(envelope?.checkout?.blockerCodes);
  if (
    envelope?.checkout?.validForRequestedAction === true &&
    checkoutBlockers.length > 0
  ) {
    reasonCodes.push('checkout_blocker_conflict');
  }

  const paymentResult = envelope?.payment?.authorityResult;
  const paymentBlockers = blockers(envelope?.payment?.blockerCodes);
  if (
    envelope?.payment &&
    !validResult(
      paymentResult,
      AGENT_COMMERCE_DECISION_PAYMENT_AUTHORITY_RESULTS,
    )
  ) {
    reasonCodes.push('payment_authority_result_invalid');
  } else if (
    envelope?.payment &&
    paymentBlockers.length > 0 &&
    paymentResult !== 'blocked'
  ) {
    reasonCodes.push('payment_blocker_conflict');
  }

  const paymentEvaluationAllowed =
    authorityResult === 'allowed' &&
    (envelope?.checkout?.validForRequestedAction ?? true);
  if (
    envelope?.payment &&
    !paymentEvaluationAllowed &&
    paymentResult !== 'not_evaluated'
  ) {
    reasonCodes.push('payment_evaluation_prerequisite_conflict');
  }

  const dispatchAllowed =
    eligibilityResult === 'allowed' &&
    authorityResult !== 'blocked' &&
    (envelope?.checkout?.validForRequestedAction ?? true) &&
    paymentResult === 'allowed' &&
    paymentBlockers.length === 0;
  if (
    envelope?.payment?.paymentDispatchAttempted === true &&
    !dispatchAllowed
  ) {
    reasonCodes.push('payment_dispatch_semantic_conflict');
  }

  if (envelope?.generatedClaims) {
    try {
      const canonicalGeneratedClaims = normalizeGeneratedClaims(
        envelope.generatedClaims,
      );
      if (
        stableCommercialJsonHash(canonicalGeneratedClaims) !==
        stableCommercialJsonHash(envelope.generatedClaims)
      ) {
        reasonCodes.push('generated_claim_semantic_mismatch');
      }
    } catch {
      reasonCodes.push('generated_claim_semantic_evaluation_failed');
    }
  }

  if (envelope?.freshness?.evaluatedAt !== envelope?.evaluatedAt) {
    reasonCodes.push('freshness_evaluation_time_mismatch');
  }
  if (
    envelope?.basis?.allowed === true &&
    blockers(envelope?.freshness?.reasonCodes).length > 0
  ) {
    reasonCodes.push('allowed_with_freshness_blockers');
  }
  if (
    (envelope?.nextSafeActions ?? []).some(
      (entry) =>
        !AGENT_COMMERCE_DECISION_NEXT_SAFE_ACTION_OWNERS.includes(entry.owner),
    )
  ) {
    reasonCodes.push('next_safe_action_owner_invalid');
  }

  try {
    const expectedRuleSet = canonicalRuleSetRef({
      ruleSetVersion: envelope?.ruleSetVersion,
      ruleSetRef: envelope?.ruleSetRef,
    });
    if (
      expectedRuleSet.ruleSetRef !== envelope?.ruleSetRef ||
      expectedRuleSet.ruleSetHash !== envelope?.ruleSetHash
    ) {
      reasonCodes.push('rule_set_identity_mismatch');
    }
  } catch {
    reasonCodes.push('rule_set_identity_invalid');
  }

  try {
    const expectedBasis = evaluateAgentCommerceDecisionBasis({
      requestedAction: envelope.requestedAction,
      eligibility: envelope.eligibility,
      authority: envelope.authority,
      checkout: envelope.checkout,
      payment: envelope.payment,
      generatedClaims: envelope.generatedClaims,
    });
    if (
      stableCommercialJsonHash(expectedBasis) !==
      stableCommercialJsonHash(envelope.basis)
    ) {
      reasonCodes.push('basis_semantic_mismatch');
    }
  } catch {
    reasonCodes.push('basis_semantic_evaluation_failed');
  }

  return {
    valid: reasonCodes.length === 0,
    reasonCodes: uniqueAgentCommerceReasonCodes(reasonCodes),
  };
}

export function evaluateAgentCommerceDecisionEnvelopeIntegrity({
  envelope,
  signingSecret,
  verificationPublicKeyPem,
  allowUnsignedLocalDevelopment = false,
}) {
  const reasonCodes = [];
  if (
    envelope.contractVersion !==
    AGENT_COMMERCE_DECISION_ENVELOPE_CONTRACT_VERSION
  ) {
    reasonCodes.push('contract_version_mismatch');
  }
  if (
    envelope.envelopeSchemaVersion !==
    AGENT_COMMERCE_DECISION_ENVELOPE_SCHEMA_VERSION
  ) {
    reasonCodes.push('envelope_schema_version_mismatch');
  }

  try {
    const hashes = calculateAgentCommerceDecisionEnvelopeHashes(envelope);
    if (hashes.inputDependencyHash !== envelope.inputDependencyHash) {
      reasonCodes.push('input_dependency_hash_mismatch');
    }
    if (hashes.resultHash !== envelope.resultHash) {
      reasonCodes.push('result_hash_mismatch');
    }
    if (hashes.decisionHash !== envelope.decisionHash) {
      reasonCodes.push('decision_hash_mismatch');
    }
  } catch {
    reasonCodes.push('hash_recalculation_failed');
  }

  const reasonSet = new Set(envelope?.basis?.reasonCodes ?? []);
  const componentSet = new Set(
    (envelope?.basis?.components ?? []).map((component) => component.code),
  );
  if (
    reasonSet.size !== componentSet.size ||
    [...reasonSet].some((reasonCode) => !componentSet.has(reasonCode))
  ) {
    reasonCodes.push('basis_reason_component_mismatch');
  }

  const semantics = evaluateAgentCommerceDecisionEnvelopeSemantics(envelope);
  reasonCodes.push(...semantics.reasonCodes);

  if (
    !verifyDecisionEnvelopeAuthenticator({
      decisionHash: envelope.decisionHash,
      envelopeSchemaVersion: envelope.envelopeSchemaVersion,
      ruleSetHash: envelope.ruleSetHash,
      authenticator: envelope.authenticator,
      signingSecret,
      verificationPublicKeyPem,
      allowUnsignedLocalDevelopment,
    })
  ) {
    reasonCodes.push('authenticator_invalid');
  }

  const uniqueReasonCodes = uniqueAgentCommerceReasonCodes(reasonCodes);
  return {
    valid: uniqueReasonCodes.length === 0,
    reasonCodes: uniqueReasonCodes,
  };
}

export function buildAgentCommerceDecisionEnvelope(input) {
  if (!input || typeof input !== 'object') {
    throw new TypeError('input must be an object');
  }

  const requestedAction = input.requestedAction ?? input.action;
  agentCommerceDecisionActionRule(requestedAction);
  const evaluatedAt = iso(input.evaluatedAt, 'evaluatedAt');
  const ruleSetVersion =
    text(input.ruleSetVersion) ??
    AGENT_COMMERCE_DECISION_DEFAULT_RULE_SET_VERSION;
  const { ruleSetRef, ruleSetHash } = canonicalRuleSetRef({
    ruleSetVersion,
    ruleSetRef: input.ruleSetRef,
  });
  const authenticatorKeyId =
    text(input.authenticatorKeyId) ??
    AGENT_COMMERCE_DECISION_DEFAULT_AUTHENTICATOR_KEY_ID;
  const verificationKeyRef =
    text(input.verificationKeyRef) ??
    AGENT_COMMERCE_DECISION_DEFAULT_VERIFICATION_KEY_REF;
  const surface = text(input.surface);
  if (surface && !AGENT_COMMERCE_DECISION_SURFACES.includes(surface)) {
    throw new TypeError(
      `surface must be one of ${AGENT_COMMERCE_DECISION_SURFACES.join(', ')}.`,
    );
  }

  const eligibility = normalizeEligibility(input.eligibility);
  const authority = normalizeAuthority(input.authority);
  const checkout = normalizeCheckout(input.checkout);
  const payment = normalizePayment(
    input.payment,
    eligibility,
    authority,
    checkout,
  );
  const generatedClaims = normalizeGeneratedClaims(input.generatedClaims);
  const subject = normalizeSubject(input.subject);
  const actor = normalizeActor(input.actor);
  const inputRefs = normalizeInputRefs(input.inputRefs);
  const evidenceRefs = normalizeEvidenceRefs(input.evidenceRefs);
  const nextSafeActions = normalizeNextSafeActions(input.nextSafeActions);

  const basis = evaluateAgentCommerceDecisionBasis({
    requestedAction,
    eligibility,
    authority,
    checkout,
    payment,
    generatedClaims,
  });
  const freshness = normalizeFreshness({
    freshness: input.freshness,
    evaluatedAt,
    inputRefs,
    evidenceRefs,
    generatedClaims,
    basis,
  });
  if (basis.allowed && freshness.reasonCodes.length > 0) {
    throw new TypeError(
      'An allowed decision cannot carry freshness blocker reason codes.',
    );
  }

  const unprotectedInput = {
    contractVersion: AGENT_COMMERCE_DECISION_ENVELOPE_CONTRACT_VERSION,
    envelopeSchemaVersion: AGENT_COMMERCE_DECISION_ENVELOPE_SCHEMA_VERSION,
    ...(surface ? { surface } : {}),
    subject,
    actor,
    requestedAction,
    ...(inputRefs ? { inputRefs } : {}),
    evaluatedAt,
    ruleSetVersion,
    ruleSetRef,
    ruleSetHash,
    eligibility,
    authority,
    ...(checkout ? { checkout } : {}),
    ...(payment ? { payment } : {}),
    ...(generatedClaims ? { generatedClaims } : {}),
    freshness,
    basis,
    evidenceRefs,
    nextSafeActions,
  };
  const decisionId =
    text(input.decisionId) ??
    `decision_${stableCommercialJsonHash(unprotectedInput).slice(0, 24)}`;
  const {
    contractVersion,
    envelopeSchemaVersion,
    ...decisionFields
  } = unprotectedInput;
  const hashInput = {
    contractVersion,
    envelopeSchemaVersion,
    decisionId,
    ...decisionFields,
  };
  const hashes = calculateAgentCommerceDecisionEnvelopeHashes(hashInput);
  const authenticator = createDecisionEnvelopeAuthenticator({
    decisionHash: hashes.decisionHash,
    envelopeSchemaVersion: AGENT_COMMERCE_DECISION_ENVELOPE_SCHEMA_VERSION,
    keyId: authenticatorKeyId,
    verificationKeyRef,
    ruleSetHash,
    signingSecret: input.signingSecret,
    signingPrivateKeyPem: input.signingPrivateKeyPem,
  });

  return deepFreeze({
    ...hashInput,
    decisionHash: hashes.decisionHash,
    inputDependencyHash: hashes.inputDependencyHash,
    resultHash: hashes.resultHash,
    authenticator,
  });
}

export const buildDecisionEnvelope = buildAgentCommerceDecisionEnvelope;
export { verifyDecisionEnvelopeAuthenticator };

function normalizeNextSafeActions(values) {
  const actions = (values ?? [])
    .map((entry) => {
      const action = text(entry.action);
      const reasonCode = text(entry.reasonCode)?.toLowerCase();
      if (!action || !reasonCode) return null;
      const owner = entry.owner ?? 'operator';
      if (!AGENT_COMMERCE_DECISION_NEXT_SAFE_ACTION_OWNERS.includes(owner)) {
        throw new TypeError(
          `nextSafeActions.owner must be one of ${AGENT_COMMERCE_DECISION_NEXT_SAFE_ACTION_OWNERS.join(', ')}.`,
        );
      }
      return { action, owner, reasonCode };
    })
    .filter(Boolean);
  return Array.from(
    new Map(
      actions.map((entry) => [
        `${entry.owner}:${entry.action}:${entry.reasonCode}`,
        entry,
      ]),
    ).values(),
  ).sort((left, right) =>
    `${left.owner}:${left.action}:${left.reasonCode}`.localeCompare(
      `${right.owner}:${right.action}:${right.reasonCode}`,
    ),
  );
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/evidence.mjs <==
import { normalizeSha256 } from './hash.mjs';
import { text } from './text.mjs';

export function sha256EvidenceHash({ providedHash, id, type }) {
  const identity = `${text(type) ?? 'unknown'}:${text(id) ?? 'unknown'}`;
  const hash = normalizeSha256(providedHash);
  if (hash) return hash;
  throw new TypeError(
    `Canonical decision evidence ${identity} requires an explicit SHA-256 content or canonical-snapshot hash.`,
  );
}

export function normalizeEvidenceRefs(values) {
  const refsByIdentity = new Map();
  for (const ref of values ?? []) {
    const type = text(ref?.type ?? ref?.kind);
    const id = text(ref?.id);
    if (!type || !id) continue;
    const identity = `${type}:${id}`;
    const hash = sha256EvidenceHash({
      providedHash: ref.hash,
      id,
      type,
    });
    const existing = refsByIdentity.get(identity);
    if (existing && existing.hash !== hash) {
      throw new TypeError(
        `Canonical decision evidence ${identity} cannot carry conflicting SHA-256 hashes.`,
      );
    }
    refsByIdentity.set(identity, {
      type,
      id,
      hash,
      hashAlgorithm: 'sha256',
    });
  }
  return [...refsByIdentity.values()].sort((left, right) =>
    `${left.type}:${left.id}`.localeCompare(`${right.type}:${right.id}`),
  );
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/execution.mjs <==
import { captureAgentCommerceDecisionEnvelope } from './boundary.mjs';
import { normalizeFreshnessDependency, isFresh } from './freshness.mjs';
import { stableCommercialJsonHash } from './hash.mjs';
import { normalizedIso, text } from './text.mjs';

function dependencyIdentity(dependency) {
  return `${dependency.kind}:${dependency.ref}`;
}

function currentDependency(input) {
  if (!input || typeof input !== 'object') {
    throw new TypeError('current dependency must be an object.');
  }
  const ref = text(input.ref ?? input.id);
  if (!ref) throw new TypeError('current dependency ref is required.');
  const suppliedHash = text(input.hash);
  if (!suppliedHash && !Object.hasOwn(input, 'value')) {
    throw new TypeError('current dependency requires hash or value.');
  }
  const hash = suppliedHash ?? stableCommercialJsonHash(input.value);
  return normalizeFreshnessDependency({
    kind: input.kind,
    ref,
    hash,
    validUntil: input.validUntil,
    staleAfter: input.staleAfter,
  });
}

function dependencyExpired(dependency, now) {
  const checkedAt = new Date(normalizedIso(now, 'execution check time')).getTime();
  const horizons = [dependency.validUntil, dependency.staleAfter]
    .filter(Boolean)
    .map((value) => new Date(value).getTime())
    .filter(Number.isFinite);
  return horizons.length > 0 && checkedAt > Math.min(...horizons);
}

/**
 * Compares the protected dependencies in a decision envelope with current
 * authoritative dependency snapshots immediately before use.
 *
 * Call this after trusted integrity and request-binding verification, or with
 * an envelope built inside the trusted process. This function does not verify
 * the authenticator and does not rebuild the decision. A mismatch means that
 * the existing decision must not be used and a fresh decision must be produced.
 */
export function evaluateAgentCommerceDecisionExecution({
  envelope,
  currentDependencies = [],
  now = new Date(),
}) {
  const capturedEnvelope = captureAgentCommerceDecisionEnvelope(envelope);

  const currentByIdentity = new Map();
  for (const input of currentDependencies) {
    const normalized = currentDependency(input);
    const identity = dependencyIdentity(normalized);
    if (currentByIdentity.has(identity)) {
      throw new TypeError(`duplicate current dependency: ${identity}.`);
    }
    currentByIdentity.set(identity, normalized);
  }

  const mismatches = [];
  for (const expected of capturedEnvelope.freshness?.dependencies ?? []) {
    const identity = dependencyIdentity(expected);
    const current = currentByIdentity.get(identity);
    if (!current) {
      mismatches.push({
        kind: expected.kind,
        ref: expected.ref,
        reasonCode: `${expected.kind}_dependency_missing`,
        expectedHash: expected.hash ?? null,
        currentHash: null,
      });
      continue;
    }
    if (expected.hash !== current.hash) {
      mismatches.push({
        kind: expected.kind,
        ref: expected.ref,
        reasonCode: `${expected.kind}_dependency_changed`,
        expectedHash: expected.hash ?? null,
        currentHash: current.hash ?? null,
      });
      continue;
    }
    if (dependencyExpired(current, now)) {
      mismatches.push({
        kind: expected.kind,
        ref: expected.ref,
        reasonCode: `${expected.kind}_dependency_expired`,
        expectedHash: expected.hash ?? null,
        currentHash: current.hash ?? null,
      });
    }
  }

  const reasonCodes = [];
  if (capturedEnvelope.basis?.allowed !== true) {
    reasonCodes.push(...(capturedEnvelope.basis?.reasonCodes ?? ['decision_not_allowed']));
  }
  if (!isFresh(capturedEnvelope.freshness, now)) reasonCodes.push('decision_stale');
  reasonCodes.push(...mismatches.map((entry) => entry.reasonCode));

  const uniqueReasonCodes = [...new Set(reasonCodes)].sort();
  return Object.freeze({
    permitted: uniqueReasonCodes.length === 0,
    requiresFreshDecision: mismatches.length > 0 || uniqueReasonCodes.includes('decision_stale'),
    reasonCodes: Object.freeze(uniqueReasonCodes),
    mismatches: Object.freeze(mismatches.map((entry) => Object.freeze(entry))),
  });
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/freshness.mjs <==
import { normalizeSha256, stableCommercialJsonHash } from './hash.mjs';
import { normalizedIso, optionalIso, text } from './text.mjs';
import {
  agentCommerceReasonCodeHasAny,
  uniqueAgentCommerceReasonCodes,
} from './actions.mjs';

export const FRESHNESS_DEPENDENCY_KINDS = Object.freeze([
  'product',
  'price',
  'inventory',
  'policy',
  'checkout',
  'mandate',
  'generated_claim',
  'authority',
  'payment',
  'evidence',
]);

function freshnessDependencyKind(value) {
  if (FRESHNESS_DEPENDENCY_KINDS.includes(value)) return value;
  throw new TypeError(`Unsupported freshness dependency kind: ${String(value)}.`);
}

export function sha256DependencyHash({ providedHash, ref, kind }) {
  const supplied = text(providedHash);
  const normalized = normalizeSha256(supplied);
  if (normalized) return normalized;
  if (supplied) {
    throw new TypeError(
      `Freshness dependency ${kind}:${ref} must use a valid SHA-256 hash when a hash is supplied.`,
    );
  }
  return normalizeSha256(ref) ?? stableCommercialJsonHash({ kind, ref });
}

export function inferFreshnessKindFromInputRef(key) {
  if (key === 'productRef') return 'product';
  if (key === 'policyRef') return 'policy';
  if (key === 'checkoutRef') return 'checkout';
  if (key === 'paymentRef') return 'payment';
  return 'authority';
}

export function inferFreshnessKindFromEvidenceType(type) {
  const normalized = text(type)?.toLowerCase() ?? '';
  if (agentCommerceReasonCodeHasAny(normalized, ['inventory'])) {
    return 'inventory';
  }
  if (agentCommerceReasonCodeHasAny(normalized, ['price'])) return 'price';
  if (agentCommerceReasonCodeHasAny(normalized, ['policy'])) return 'policy';
  if (agentCommerceReasonCodeHasAny(normalized, ['checkout', 'cart'])) {
    return 'checkout';
  }
  if (agentCommerceReasonCodeHasAny(normalized, ['mandate'])) return 'mandate';
  if (agentCommerceReasonCodeHasAny(normalized, ['claim', 'generated'])) {
    return 'generated_claim';
  }
  if (agentCommerceReasonCodeHasAny(normalized, ['payment'])) return 'payment';
  if (agentCommerceReasonCodeHasAny(normalized, ['authority'])) {
    return 'authority';
  }
  return 'evidence';
}

function dependencyIdentity({ kind, ref }) {
  return `${kind}:${ref}`;
}

function earliestIso(values) {
  const times = values
    .filter(Boolean)
    .map((value) => new Date(value).getTime())
    .filter(Number.isFinite);
  return times.length ? new Date(Math.min(...times)).toISOString() : null;
}

function normalizeExplicitFreshnessDependencies(values) {
  const groups = new Map();
  for (const input of values ?? []) {
    const ref = text(input?.ref ?? input?.id);
    if (!ref) continue;
    const kind = freshnessDependencyKind(input.kind);
    const identity = dependencyIdentity({ kind, ref });
    const group = groups.get(identity) ?? {
      ref,
      kind,
      hashes: new Set(),
      validUntil: [],
      staleAfter: [],
    };
    if (text(input.hash)) {
      group.hashes.add(
        sha256DependencyHash({ providedHash: input.hash, ref, kind }),
      );
    }
    const validUntil = optionalIso(
      input.validUntil,
      `freshness dependency ${identity} validUntil`,
    );
    const staleAfter = optionalIso(
      input.staleAfter,
      `freshness dependency ${identity} staleAfter`,
    );
    if (validUntil) group.validUntil.push(validUntil);
    if (staleAfter) group.staleAfter.push(staleAfter);
    groups.set(identity, group);
  }

  return [...groups.entries()]
    .map(([identity, group]) => {
      if (group.hashes.size > 1) {
        throw new TypeError(
          `Freshness dependency ${identity} cannot carry conflicting SHA-256 hashes.`,
        );
      }
      const hash = [...group.hashes][0] ?? null;
      return {
        ref: group.ref,
        kind: group.kind,
        ...(group.validUntil.length
          ? { validUntil: earliestIso(group.validUntil) }
          : {}),
        ...(group.staleAfter.length
          ? { staleAfter: earliestIso(group.staleAfter) }
          : {}),
        ...(hash ? { hash } : {}),
      };
    })
    .sort((left, right) =>
      dependencyIdentity(left).localeCompare(dependencyIdentity(right)),
    );
}

function mergeFreshnessDependencies(values) {
  const dependencies = new Map();
  for (const dependency of values) {
    const identity = dependencyIdentity(dependency);
    const existing = dependencies.get(identity);
    if (existing?.hash && dependency.hash && existing.hash !== dependency.hash) {
      throw new TypeError(
        `Freshness dependency ${identity} cannot carry conflicting SHA-256 hashes.`,
      );
    }
    const validUntil = earliestIso([
      existing?.validUntil ?? null,
      dependency.validUntil ?? null,
    ]);
    const staleAfter = earliestIso([
      existing?.staleAfter ?? null,
      dependency.staleAfter ?? null,
    ]);
    const hash = dependency.hash ?? existing?.hash ?? null;
    dependencies.set(identity, {
      ref: dependency.ref,
      kind: dependency.kind,
      ...(validUntil ? { validUntil } : {}),
      ...(staleAfter ? { staleAfter } : {}),
      ...(hash ? { hash } : {}),
    });
  }

  return [...dependencies.values()]
    .map((dependency) => ({
      ...dependency,
      hash:
        dependency.hash ??
        sha256DependencyHash({
          ref: dependency.ref,
          kind: dependency.kind,
        }),
    }))
    .sort((left, right) =>
      dependencyIdentity(left).localeCompare(dependencyIdentity(right)),
    );
}

export function normalizeFreshnessDependency(input) {
  const normalized = normalizeExplicitFreshnessDependencies([input]);
  if (normalized.length === 0) return null;
  return mergeFreshnessDependencies(normalized)[0];
}

export function normalizeFreshnessDependencies(values) {
  return mergeFreshnessDependencies(
    normalizeExplicitFreshnessDependencies(values),
  );
}

export function freshnessBlockerCodes(basis) {
  return (basis?.reasonCodes ?? []).filter((code) =>
    agentCommerceReasonCodeHasAny(code, [
      'stale',
      'fresh',
      'freshness',
      'expired',
    ]),
  );
}

export function normalizeFreshness({
  freshness,
  evaluatedAt,
  inputRefs,
  evidenceRefs,
  generatedClaims,
  basis,
}) {
  const dependencies = [];
  const explicitDependencies = normalizeExplicitFreshnessDependencies(
    freshness?.dependencies,
  );
  const explicitIdentities = new Set(
    explicitDependencies.map(dependencyIdentity),
  );
  const addInferredDependency = (dependency) => {
    if (!explicitIdentities.has(dependencyIdentity(dependency))) {
      dependencies.push(dependency);
    }
  };

  if (inputRefs) {
    for (const key of [
      'productRef',
      'policyRef',
      'checkoutRef',
      'paymentRef',
      'authorityRef',
    ]) {
      const ref = inputRefs[key];
      if (ref) {
        const kind = inferFreshnessKindFromInputRef(key);
        addInferredDependency({
          ref,
          kind,
          hash: sha256DependencyHash({ ref, kind }),
        });
      }
    }
  }

  for (const evidence of evidenceRefs ?? []) {
    dependencies.push({
      ref: `${evidence.type}:${evidence.id}`,
      kind: inferFreshnessKindFromEvidenceType(evidence.type),
      hash: evidence.hash,
    });
  }

  for (const ref of generatedClaims?.sourceFactRefs ?? []) {
    const kind = inferFreshnessKindFromEvidenceType(ref);
    addInferredDependency({
      ref,
      kind,
      hash: sha256DependencyHash({ ref, kind }),
    });
  }

  for (const ref of generatedClaims?.derivedFactRefs ?? []) {
    addInferredDependency({
      ref,
      kind: 'generated_claim',
      hash: sha256DependencyHash({ ref, kind: 'generated_claim' }),
    });
  }

  const uniqueDependencies = mergeFreshnessDependencies([
    ...dependencies,
    ...explicitDependencies,
  ]);
  const reasonCodes = uniqueAgentCommerceReasonCodes([
    ...freshnessBlockerCodes(basis),
    ...(freshness?.reasonCodes ?? []),
  ]);
  const validUntil =
    optionalIso(freshness?.validUntil, 'freshness.validUntil') ??
    earliestIso(uniqueDependencies.map((entry) => entry.validUntil ?? null)) ??
    (reasonCodes.length || basis.status !== 'allowed' ? evaluatedAt : null);
  const staleAfter =
    optionalIso(freshness?.staleAfter, 'freshness.staleAfter') ??
    earliestIso(uniqueDependencies.map((entry) => entry.staleAfter ?? null)) ??
    validUntil;

  return {
    evaluatedAt,
    validUntil,
    staleAfter,
    reasonCodes,
    dependencies: uniqueDependencies,
  };
}

export function isFresh(freshness, now = new Date().toISOString()) {
  if (!freshness) return false;
  const checkedAt = new Date(normalizedIso(now, 'freshness check time')).getTime();
  const validUntil = freshness.validUntil
    ? new Date(freshness.validUntil).getTime()
    : Number.POSITIVE_INFINITY;
  const staleAfter = freshness.staleAfter
    ? new Date(freshness.staleAfter).getTime()
    : Number.POSITIVE_INFINITY;
  return (
    checkedAt <= Math.min(validUntil, staleAfter) &&
    (freshness.reasonCodes ?? []).length === 0
  );
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/generated-claims.mjs <==
import { agentCommerceReasonCodeHasAny } from './actions.mjs';
import { normalizeSha256, sha256Hex } from './hash.mjs';
import { text, uniqueOpaqueTexts, uniqueTexts } from './text.mjs';

export const GENERATED_CLAIM_STATUS = Object.freeze([
  'allowed',
  'requires_review',
  'refused_here',
  'inherited_refusal',
  'stale',
  'out_of_scope',
  'absent',
]);

export const GENERATED_CLAIM_AXIS_KEYS = Object.freeze([
  'source',
  'freshness',
  'scope',
  'surface',
  'use',
  'payload',
  'taint',
]);

export const GENERATED_CLAIM_DEPENDENCY_PROJECTION_STATUS = Object.freeze([
  'usable',
  'refused_here',
  'never_grounded',
]);

export const GENERATED_CLAIM_INHERITED_REFUSAL_LIMIT = 256;

function requiredText(value, field) {
  const normalized = text(value);
  if (!normalized) throw new TypeError(`${field} must be a non-empty string.`);
  return normalized;
}

function optionalTextValue(value) {
  return text(value);
}

function requiredSha256(value, field) {
  const normalized = normalizeSha256(value);
  if (!normalized) throw new TypeError(`${field} must be a valid SHA-256 hex value.`);
  return normalized;
}

function optionalSha256(value, field) {
  if (value == null || value === '') return null;
  return requiredSha256(value, field);
}

function normalizeDependencyProjectionStatus(value) {
  if (GENERATED_CLAIM_DEPENDENCY_PROJECTION_STATUS.includes(value)) return value;
  throw new TypeError(
    `status must be one of ${GENERATED_CLAIM_DEPENDENCY_PROJECTION_STATUS.join(', ')}.`,
  );
}

function normalizeProjectionAxes(input = {}) {
  return Object.fromEntries(
    GENERATED_CLAIM_AXIS_KEYS.map((axis) => {
      const configured = input[axis] ?? {};
      const status = normalizeAxisStatus(
        typeof configured === 'string' ? configured : configured.status,
      );
      if (!status) {
        throw new TypeError(`axes.${axis}.status must be passed, failed, or not_evaluated.`);
      }
      return [
        axis,
        {
          status,
          blockerCodes: uniqueTexts(
            typeof configured === 'object' && configured
              ? configured.blockerCodes
              : [],
          ),
        },
      ];
    }),
  );
}

function normalizeRequestContext(input = {}) {
  return {
    requestedSurface: requiredText(
      input.requestedSurface,
      'requestContext.requestedSurface',
    ).toLowerCase(),
    requestedUse: optionalTextValue(input.requestedUse)?.toLowerCase() ?? null,
    marketCode: optionalTextValue(input.marketCode)?.toLowerCase() ?? null,
    localeCode: optionalTextValue(input.localeCode)?.toLowerCase() ?? null,
    jurisdictionCode:
      optionalTextValue(input.jurisdictionCode)?.toLowerCase() ?? null,
    channelCode: optionalTextValue(input.channelCode)?.toLowerCase() ?? null,
  };
}

function normalizeInheritedRefusal(input = {}) {
  const status = normalizeDependencyProjectionStatus(input.status);
  if (status === 'usable') {
    throw new TypeError('Inherited refusal status cannot be usable.');
  }
  const axis = requiredText(input.axis, 'inheritedRefusal.axis').toLowerCase();
  if (!GENERATED_CLAIM_AXIS_KEYS.includes(axis)) {
    throw new TypeError(
      `inheritedRefusal.axis must be one of ${GENERATED_CLAIM_AXIS_KEYS.join(', ')}.`,
    );
  }
  return {
    sourceProjectionHash: optionalSha256(
      input.sourceProjectionHash,
      'inheritedRefusal.sourceProjectionHash',
    ),
    sourceEnvelopeHash: optionalSha256(
      input.sourceEnvelopeHash,
      'inheritedRefusal.sourceEnvelopeHash',
    ),
    sourceRecordKey: optionalTextValue(input.sourceRecordKey),
    status,
    refusalKind: requiredText(
      input.refusalKind,
      'inheritedRefusal.refusalKind',
    ).toLowerCase(),
    axis,
    blockerCodes: uniqueTexts(input.blockerCodes),
  };
}

function normalizeInheritedRefusals(values = []) {
  const byHash = new Map();
  for (const value of values ?? []) {
    const normalized = normalizeInheritedRefusal(value);
    byHash.set(sha256Hex(normalized), normalized);
  }
  const normalized = [...byHash.entries()]
    .sort(([left], [right]) => left.localeCompare(right))
    .map(([, value]) => value);
  if (normalized.length > GENERATED_CLAIM_INHERITED_REFUSAL_LIMIT) {
    throw new RangeError(
      `inherited refusal lineage exceeds the ${GENERATED_CLAIM_INHERITED_REFUSAL_LIMIT}-entry limit.`,
    );
  }
  return normalized;
}

function inferredDependencyProjectionStatus(claim) {
  if (claim.allowed) return 'usable';
  if (claim.status === 'absent') return 'never_grounded';
  return 'refused_here';
}

function inferredRefusalKind(claim) {
  if (claim.status === 'absent') return 'never_grounded';
  if (claim.status === 'inherited_refusal') return 'inherited_refusal';
  if (claim.status === 'stale') return 'freshness_failed';
  if (claim.status === 'out_of_scope') return 'not_allowed_for_requested_use';
  if (claim.status === 'requires_review') return 'requires_review';
  return 'refused_here';
}

function inferredRefusalAxis(claim) {
  const failed = GENERATED_CLAIM_AXIS_KEYS.find(
    (axis) => claim.axes[axis].status === 'failed',
  );
  if (failed) return failed;
  if (claim.status === 'absent') return 'source';
  if (claim.status === 'requires_review') return 'payload';
  return 'use';
}

function normalizeGeneratedClaimDependencyProjection(input = {}) {
  const requestContext = normalizeRequestContext(input.requestContext ?? input);
  const status = normalizeDependencyProjectionStatus(input.status);
  const refusalKind =
    status === 'usable'
      ? null
      : requiredText(input.refusalKind, 'refusalKind').toLowerCase();
  const refusalAxis =
    status === 'usable'
      ? null
      : requiredText(input.refusalAxis, 'refusalAxis').toLowerCase();

  if (refusalAxis && !GENERATED_CLAIM_AXIS_KEYS.includes(refusalAxis)) {
    throw new TypeError(
      `refusalAxis must be one of ${GENERATED_CLAIM_AXIS_KEYS.join(', ')}.`,
    );
  }
  if (status === 'usable' && (input.refusalKind != null || input.refusalAxis != null)) {
    throw new TypeError('A usable projection cannot carry refusal metadata.');
  }

  const axes = normalizeProjectionAxes(input.axes);
  const blockerCodes = uniqueTexts(input.blockerCodes);
  const inheritedRefusals = normalizeInheritedRefusals(input.inheritedRefusals);
  if (
    status === 'usable' &&
    (blockerCodes.length > 0 ||
      inheritedRefusals.length > 0 ||
      GENERATED_CLAIM_AXIS_KEYS.some((axis) => axes[axis].status !== 'passed'))
  ) {
    throw new TypeError(
      'A usable projection requires passed axes, no blockers, and no inherited refusal.',
    );
  }

  return {
    sourceEnvelopeHash: optionalSha256(
      input.sourceEnvelopeHash,
      'sourceEnvelopeHash',
    ),
    sourceEvidencePinHash: optionalSha256(
      input.sourceEvidencePinHash,
      'sourceEvidencePinHash',
    ),
    sourceRecordKey: optionalTextValue(input.sourceRecordKey),
    requestContext,
    status,
    refusalKind,
    refusalAxis,
    axes,
    blockerCodes,
    inheritedRefusals,
  };
}

function projectionHashPayload(projection, requestContextHash) {
  return {
    sourceEnvelopeHash: projection.sourceEnvelopeHash,
    sourceEvidencePinHash: projection.sourceEvidencePinHash,
    sourceRecordKey: projection.sourceRecordKey,
    requestContext: projection.requestContext,
    requestContextHash,
    status: projection.status,
    refusalKind: projection.refusalKind,
    refusalAxis: projection.refusalAxis,
    axes: projection.axes,
    blockerCodes: projection.blockerCodes,
    inheritedRefusals: projection.inheritedRefusals,
  };
}

export function calculateGeneratedClaimDependencyProjectionHashes(projection) {
  const normalized = normalizeGeneratedClaimDependencyProjection(projection);
  const requestContextHash = sha256Hex(normalized.requestContext);
  return {
    requestContextHash,
    projectionHash: sha256Hex(
      projectionHashPayload(normalized, requestContextHash),
    ),
  };
}

/**
 * Produces a canonical projection identity for a generated claim at one
 * consuming surface and use. The projection hash commits to both successful
 * and refused outcomes, their axis state, inherited lineage, and request context.
 */
export function createGeneratedClaimDependencyProjection(input = {}) {
  const claim =
    normalizeGeneratedClaims(input.generatedClaims) ??
    normalizeGeneratedClaims({ allowed: false, status: 'absent' });
  const inferredStatus = inferredDependencyProjectionStatus(claim);
  if (input.status != null && input.status !== inferredStatus) {
    throw new TypeError(
      `status ${input.status} conflicts with generated-claim state ${claim.status}.`,
    );
  }
  const status = inferredStatus;
  const normalized = normalizeGeneratedClaimDependencyProjection({
    sourceEnvelopeHash: input.sourceEnvelopeHash,
    sourceEvidencePinHash: input.sourceEvidencePinHash,
    sourceRecordKey: input.sourceRecordKey,
    requestContext: input.requestContext ?? input,
    status,
    refusalKind:
      status === 'usable'
        ? null
        : input.refusalKind ?? inferredRefusalKind(claim),
    refusalAxis:
      status === 'usable'
        ? null
        : input.refusalAxis ?? inferredRefusalAxis(claim),
    axes: claim.axes,
    blockerCodes: [...claim.blockerCodes, ...(input.blockerCodes ?? [])],
    inheritedRefusals: input.inheritedRefusals,
  });
  const hashes = calculateGeneratedClaimDependencyProjectionHashes(normalized);
  return { ...normalized, ...hashes };
}

function verifiedDependencyProjection(input) {
  const normalized = normalizeGeneratedClaimDependencyProjection(input);
  const hashes = calculateGeneratedClaimDependencyProjectionHashes(normalized);
  if (normalizeSha256(input.requestContextHash) !== hashes.requestContextHash) {
    throw new TypeError('Generated-claim dependency requestContextHash does not match its context.');
  }
  if (normalizeSha256(input.projectionHash) !== hashes.projectionHash) {
    throw new TypeError('Generated-claim dependency projectionHash does not match its semantics.');
  }
  return { ...normalized, ...hashes };
}

/**
 * Binds every direct projection actually used to derive a child claim.
 * Caller order is normalized, successful parents remain committed, inherited
 * refusal is causal to supplied dependencies, and lineage overflow fails.
 */
export function bindDerivedGeneratedClaimProvenance(input = {}) {
  const childRecordKey = requiredText(input.childRecordKey, 'childRecordKey');
  const childPayloadHash = requiredSha256(
    input.childPayloadHash,
    'childPayloadHash',
  );
  if (!Array.isArray(input.dependencyProjections) || input.dependencyProjections.length === 0) {
    throw new TypeError('dependencyProjections must contain at least one projection.');
  }

  const projectionMap = new Map();
  for (const dependency of input.dependencyProjections) {
    const projection = verifiedDependencyProjection(dependency);
    projectionMap.set(projection.projectionHash, projection);
  }
  const projections = [...projectionMap.values()].sort((left, right) =>
    left.projectionHash.localeCompare(right.projectionHash),
  );

  const dependencyRefs = projections.map((projection) => ({
    projectionHash: projection.projectionHash,
    sourceEnvelopeHash: projection.sourceEnvelopeHash,
    sourceEvidencePinHash: projection.sourceEvidencePinHash,
    sourceRecordKey: projection.sourceRecordKey,
    requestContextHash: projection.requestContextHash,
    status: projection.status,
    requestedSurface: projection.requestContext.requestedSurface,
    requestedUse: projection.requestContext.requestedUse,
    refusalKind: projection.refusalKind,
  }));

  const inheritedRefusals = normalizeInheritedRefusals(
    projections.flatMap((projection) => [
      ...projection.inheritedRefusals,
      ...(projection.status === 'usable'
        ? []
        : [
            {
              sourceProjectionHash: projection.projectionHash,
              sourceEnvelopeHash: projection.sourceEnvelopeHash,
              sourceRecordKey: projection.sourceRecordKey,
              status: projection.status,
              refusalKind: projection.refusalKind,
              axis: projection.refusalAxis,
              blockerCodes: projection.blockerCodes,
            },
          ]),
    ]),
  );

  const canonicalHash = sha256Hex({
    childRecordKey,
    childPayloadHash,
    dependencyRefs,
    inheritedRefusals,
  });

  return {
    childRecordKey,
    childPayloadHash,
    dependencyRefs,
    inheritedRefusals,
    inheritedRefusalCount: inheritedRefusals.length,
    canonicalHash,
    derivedFactRefs: [
      `generated_claim_provenance_hash:${canonicalHash}`,
      ...dependencyRefs.map(
        ({ projectionHash }) => `generated_claim_projection_hash:${projectionHash}`,
      ),
    ].sort(),
  };
}


export function normalizeAxisStatus(value) {
  if (
    value === 'passed' ||
    value === 'failed' ||
    value === 'not_evaluated'
  ) {
    return value;
  }
  if (value === 'unknown') return 'not_evaluated';
  return null;
}

function blockerMatchesAxis(code, axis) {
  if (axis === 'source') {
    return agentCommerceReasonCodeHasAny(code, ['source', 'ground', 'fact']);
  }
  if (axis === 'freshness') {
    return agentCommerceReasonCodeHasAny(code, [
      'fresh',
      'freshness',
      'stale',
      'expired',
    ]);
  }
  if (axis === 'scope') {
    return agentCommerceReasonCodeHasAny(code, [
      'scope',
      'market',
      'region',
      'jurisdiction',
      'channel',
    ]);
  }
  if (axis === 'surface') {
    return agentCommerceReasonCodeHasAny(code, ['surface']);
  }
  if (axis === 'use') {
    return agentCommerceReasonCodeHasAny(code, ['use', 'quote', 'allowed']);
  }
  if (axis === 'payload') {
    return agentCommerceReasonCodeHasAny(code, [
      'payload',
      'value',
      'text',
    ]);
  }
  return agentCommerceReasonCodeHasAny(code, ['taint', 'inherited']);
}

export function generatedClaimStatusFromBlockers(
  input = {},
  blockerCodes = [],
  allowed = false,
) {
  const claimIds = uniqueOpaqueTexts(input.claimIds);
  if (claimIds.length === 0) return 'absent';
  if (
    blockerCodes.some((code) =>
      agentCommerceReasonCodeHasAny(code, ['inherited', 'taint']),
    )
  ) {
    return 'inherited_refusal';
  }
  if (
    input.status === 'refused_here' ||
    blockerCodes.some((code) => code === 'generated_claim_refused_here')
  ) {
    return 'refused_here';
  }
  if (
    blockerCodes.some((code) =>
      agentCommerceReasonCodeHasAny(code, [
        'stale',
        'fresh',
        'freshness',
        'expired',
      ]),
    )
  ) {
    return 'stale';
  }
  if (
    blockerCodes.some((code) =>
      agentCommerceReasonCodeHasAny(code, [
        'scope',
        'surface',
        'use',
        'out',
      ]),
    )
  ) {
    return 'out_of_scope';
  }
  if (
    blockerCodes.some((code) =>
      agentCommerceReasonCodeHasAny(code, ['review', 'pending']),
    )
  ) {
    return 'requires_review';
  }
  if (allowed && blockerCodes.length === 0) return 'allowed';
  return input.status === 'allowed' ? 'allowed' : 'requires_review';
}

export function normalizeGeneratedClaimAxes(
  input = {},
  blockerCodes = [],
  allowed = false,
) {
  const axesInput = input.axes ?? {};
  return Object.fromEntries(
    GENERATED_CLAIM_AXIS_KEYS.map((axis) => {
      const configured = axesInput[axis] ?? {};
      const configuredStatus =
        typeof configured === 'string' ? configured : configured.status;
      const axisBlockers = uniqueTexts([
        ...((typeof configured === 'object' && configured)
          ? configured.blockerCodes ?? []
          : []),
        ...blockerCodes.filter((code) => blockerMatchesAxis(code, axis)),
      ]);
      const status =
        axisBlockers.length > 0
          ? 'failed'
          : normalizeAxisStatus(configuredStatus) ??
            (allowed ? 'passed' : 'not_evaluated');
      return [axis, { status, blockerCodes: axisBlockers }];
    }),
  );
}

function deriveGeneratedClaimStatus({
  axes,
  claimIds,
  blockerCodes,
  inheritedRefusalCount,
  requestedStatus,
  requestedAllowed,
}) {
  if (claimIds.length === 0) return 'absent';
  if (inheritedRefusalCount > 0 || axes.taint.status === 'failed') {
    return 'inherited_refusal';
  }
  if (
    requestedStatus === 'refused_here' ||
    blockerCodes.includes('generated_claim_refused_here')
  ) {
    return 'refused_here';
  }
  if (axes.freshness.status === 'failed') return 'stale';
  if (
    axes.scope.status === 'failed' ||
    axes.surface.status === 'failed' ||
    axes.use.status === 'failed'
  ) {
    return 'out_of_scope';
  }
  const allAxesPassed = GENERATED_CLAIM_AXIS_KEYS.every(
    (axis) => axes[axis].status === 'passed',
  );
  if (
    requestedAllowed &&
    requestedStatus === 'allowed' &&
    blockerCodes.length === 0 &&
    allAxesPassed
  ) {
    return 'allowed';
  }
  return 'requires_review';
}

export function normalizeGeneratedClaims(input) {
  if (!input) return undefined;
  let blockerCodes = uniqueTexts(input.blockerCodes);
  const claimIds = uniqueOpaqueTexts(input.claimIds);
  const sourceFactRefs = uniqueOpaqueTexts(input.sourceFactRefs);
  const derivedFactRefs = uniqueOpaqueTexts(input.derivedFactRefs);
  const allowedUses = uniqueTexts(input.allowedUses);
  if (claimIds.length === 0) {
    return {
      allowed: false,
      status: 'absent',
      claimIds: [],
      sourceFactRefs,
      derivedFactRefs,
      allowedUses: [],
      axes: Object.fromEntries(
        GENERATED_CLAIM_AXIS_KEYS.map((axis) => [
          axis,
          { status: 'not_evaluated', blockerCodes: [] },
        ]),
      ),
      blockerCodes: [],
      inheritedRefusalCount: 0,
    };
  }

  const requestedAllowed = Boolean(input.allowed ?? blockerCodes.length === 0);
  if (
    (requestedAllowed || input.status === 'allowed') &&
    allowedUses.length === 0
  ) {
    blockerCodes = uniqueTexts([
      ...blockerCodes,
      'generated_claim_allowed_use_missing',
    ]);
  }
  const requestedStatus = generatedClaimStatusFromBlockers(
    input,
    blockerCodes,
    requestedAllowed,
  );
  const inheritedRefusalCount = Math.max(
    0,
    Number(
      input.inheritedRefusalCount ??
        (requestedStatus === 'inherited_refusal' ? 1 : 0),
    ) || 0,
  );
  const intendedAllowed = requestedAllowed || requestedStatus === 'allowed';
  let axes = normalizeGeneratedClaimAxes(input, blockerCodes, intendedAllowed);
  const nonPassingAxes = GENERATED_CLAIM_AXIS_KEYS.filter(
    (axis) => axes[axis].status !== 'passed',
  );

  if (intendedAllowed && nonPassingAxes.length > 0) {
    blockerCodes = uniqueTexts([
      ...blockerCodes,
      ...nonPassingAxes.map(
        (axis) => `generated_claim_${axis}_axis_${axes[axis].status}`,
      ),
    ]);
    axes = normalizeGeneratedClaimAxes(input, blockerCodes, intendedAllowed);
  }

  if (requestedStatus === 'allowed' && input.allowed === false) {
    blockerCodes = uniqueTexts([
      ...blockerCodes,
      'generated_claim_allowed_flag_conflict',
    ]);
    axes = normalizeGeneratedClaimAxes(input, blockerCodes, intendedAllowed);
  }

  const allAxesPassed = GENERATED_CLAIM_AXIS_KEYS.every(
    (axis) => axes[axis].status === 'passed',
  );
  const status = deriveGeneratedClaimStatus({
    axes,
    claimIds,
    blockerCodes,
    inheritedRefusalCount,
    requestedStatus,
    requestedAllowed,
  });
  const allowed =
    requestedAllowed &&
    status === 'allowed' &&
    blockerCodes.length === 0 &&
    allAxesPassed &&
    inheritedRefusalCount === 0;

  return {
    allowed,
    status,
    claimIds,
    sourceFactRefs,
    derivedFactRefs,
    allowedUses,
    axes,
    blockerCodes,
    inheritedRefusalCount,
  };
}

/**
 * Generated claim text is a scoped capability, not a free field.
 * This helper performs the final value-hash recheck without exposing
 * the raw generated claim inside the decision envelope.
 */
export function canUseGeneratedClaimCapability(
  generatedClaims,
  {
    claimId,
    use,
    surface,
    requiredValueHash = null,
    observedValue = null,
    claimValueHash = null,
  } = {},
) {
  const claim =
    normalizeGeneratedClaims(generatedClaims) ??
    normalizeGeneratedClaims({ allowed: false, status: 'absent' });
  const blockers = [...claim.blockerCodes];
  const requestedClaimId = text(claimId);
  const requestedUse = text(use)?.toLowerCase() ?? null;
  const requestedSurface = text(surface)?.toLowerCase() ?? null;
  const providedValueHash =
    normalizeSha256(claimValueHash) ??
    (observedValue == null ? null : sha256Hex({ claimValue: observedValue }));
  const expectedHash = normalizeSha256(requiredValueHash);

  if (!claim.allowed) blockers.push(`generated_claim_status_${claim.status}`);
  if (!requestedClaimId) {
    blockers.push('generated_claim_id_required');
  } else if (!claim.claimIds.includes(requestedClaimId)) {
    blockers.push('generated_claim_id_not_available');
  }
  if (!requestedUse) {
    blockers.push('generated_claim_use_required');
  } else if (!claim.allowedUses.includes(requestedUse)) {
    blockers.push('generated_claim_use_not_allowed');
  }
  if (!requestedSurface) blockers.push('generated_claim_surface_required');
  if (claim.inheritedRefusalCount > 0) {
    blockers.push('generated_claim_inherited_refusal');
  }
  if (requestedSurface && claim.axes.surface.status === 'failed') {
    blockers.push('generated_claim_surface_failed');
  }
  if (!expectedHash) blockers.push('generated_claim_value_hash_required');
  if (!providedValueHash) blockers.push('generated_claim_value_missing');
  if (expectedHash && providedValueHash && providedValueHash !== expectedHash) {
    blockers.push('generated_claim_value_hash_mismatch');
  }

  for (const [axis, value] of Object.entries(claim.axes)) {
    if (value.status === 'failed') {
      blockers.push(`generated_claim_axis_${axis}_failed`);
    }
    if (axis !== 'taint' && value.status === 'not_evaluated') {
      blockers.push(`generated_claim_axis_${axis}_not_evaluated`);
    }
  }

  return {
    allowed: blockers.length === 0,
    status: blockers.length === 0 ? 'allowed' : 'refused_here',
    blockerCodes: uniqueTexts(blockers),
    axes: claim.axes,
    providedValueHash,
    requiredValueHash: expectedHash,
  };
}

export function buildGeneratedClaimsFromPolicyProjection(input = {}) {
  const state = input.projectionState ?? {};
  const blockingAxes = uniqueTexts(
    state.blockingAxes ?? state.metadata?.blockingAxes ?? [],
  );
  const inheritedRefusalCount = Math.max(
    0,
    Number(
      state.inheritedRefusalCount ??
        state.metadata?.taint?.inheritedRefusals?.length ??
        0,
    ) || 0,
  );
  const blockerCodes = uniqueTexts([
    ...(state.outcomeCodes ?? []),
    ...blockingAxes.map((axis) => `generated_claim_${axis}_axis_blocked`),
    ...(input.blockerCodes ?? []),
  ]);
  const allowed = Boolean(
    input.allowed ??
      state.allowed ??
      (blockerCodes.length === 0 && inheritedRefusalCount === 0),
  );
  return normalizeGeneratedClaims({
    allowed,
    status: input.status,
    claimIds: input.claimIds ?? state.claimIds,
    sourceFactRefs: input.sourceFactRefs ?? state.sourceFactRefs,
    derivedFactRefs: input.derivedFactRefs ?? state.derivedFactRefs,
    allowedUses: input.allowedUses ?? state.allowedUses,
    blockerCodes,
    inheritedRefusalCount,
    axes: input.axes ?? state.axes,
  });
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/hash.mjs <==
import crypto from 'node:crypto';

export function stableJson(value) {
  return JSON.stringify(sortValue(value));
}

export function sortValue(value) {
  if (Array.isArray(value)) return value.map(sortValue);
  if (value && typeof value === 'object') {
    return Object.fromEntries(
      Object.entries(value)
        .filter(([, child]) => child !== undefined)
        .sort(([left], [right]) => left.localeCompare(right))
        .map(([key, child]) => [key, sortValue(child)]),
    );
  }
  return value;
}

export function sha256Hex(value) {
  const payload = typeof value === 'string' ? value : stableJson(value);
  return crypto.createHash('sha256').update(payload).digest('hex');
}

export function isSha256Hex(value) {
  return typeof value === 'string' && /^[a-f0-9]{64}$/u.test(value.toLowerCase());
}

export function normalizeSha256(value) {
  return isSha256Hex(value) ? value.toLowerCase() : null;
}

export function stableCommercialJsonHash(value) {
  return sha256Hex(value);
}

export function hashTagged(tag, value) {
  return stableCommercialJsonHash({ tag, value });
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/normalizers.mjs <==
import {
  AGENT_COMMERCE_DECISION_ACTOR_TYPES,
  AGENT_COMMERCE_DECISION_AUTHORITY_RESULTS,
  AGENT_COMMERCE_DECISION_ELIGIBILITY_RESULTS,
  AGENT_COMMERCE_DECISION_ELIGIBILITY_SOURCES,
  AGENT_COMMERCE_DECISION_PAYMENT_AUTHORITY_RESULTS,
  uniqueAgentCommerceReasonCodes,
} from './actions.mjs';
import { optionalText, text } from './text.mjs';
import { normalizeGeneratedClaims } from './generated-claims.mjs';

function explicitResult(value, allowedValues, field) {
  if (value == null) return null;
  if (!allowedValues.includes(value)) {
    throw new TypeError(
      `${field} must be one of ${allowedValues.join(', ')}.`,
    );
  }
  return value;
}

function assertBlockerCoherence({ result, blockerCodes, field }) {
  if (blockerCodes.length > 0 && result !== 'blocked') {
    throw new TypeError(
      `${field} cannot be ${result} while blockerCodes are present.`,
    );
  }
}

export function normalizeSubject(subject = {}) {
  const output = {};
  for (const key of [
    'productId',
    'variantId',
    'sku',
    'checkoutId',
    'mandateId',
    'orderId',
  ]) {
    const value = optionalText(subject?.[key]);
    if (value) output[key] = value;
  }
  return output;
}

export function normalizeActor(actor = {}) {
  if (
    actor?.actorType != null &&
    !AGENT_COMMERCE_DECISION_ACTOR_TYPES.includes(actor.actorType)
  ) {
    throw new TypeError(
      `actor.actorType must be one of ${AGENT_COMMERCE_DECISION_ACTOR_TYPES.join(', ')}.`,
    );
  }
  const actorType = actor?.actorType ?? 'system';
  return {
    actorType,
    ...(optionalText(actor?.agentId)
      ? { agentId: optionalText(actor.agentId) }
      : {}),
    ...(optionalText(actor?.merchantId)
      ? { merchantId: optionalText(actor.merchantId) }
      : {}),
  };
}

export function normalizeInputRefs(inputRefs) {
  if (!inputRefs) return undefined;
  const output = {};
  for (const key of [
    'productRef',
    'policyRef',
    'checkoutRef',
    'paymentRef',
    'authorityRef',
  ]) {
    const value = optionalText(inputRefs[key]);
    if (value) output[key] = value;
  }
  return Object.keys(output).length ? output : undefined;
}

export function normalizeEligibility(input = {}) {
  const blockerCodes = uniqueAgentCommerceReasonCodes(input?.blockerCodes);
  const configuredResult = explicitResult(
    input?.result,
    AGENT_COMMERCE_DECISION_ELIGIBILITY_RESULTS,
    'eligibility.result',
  );
  const result =
    configuredResult ??
    (blockerCodes.length > 0
      ? 'blocked'
      : input?.requiresRevalidation
        ? 'requires_revalidation'
        : input?.requiresConfirmation
          ? 'requires_confirmation'
          : input?.requiresReview
            ? 'requires_review'
            : 'allowed');
  assertBlockerCoherence({
    result,
    blockerCodes,
    field: 'eligibility.result',
  });
  const source = input?.source ?? 'combined';
  if (!AGENT_COMMERCE_DECISION_ELIGIBILITY_SOURCES.includes(source)) {
    throw new TypeError(
      `eligibility.source must be one of ${AGENT_COMMERCE_DECISION_ELIGIBILITY_SOURCES.join(', ')}.`,
    );
  }
  return { result, blockerCodes, source };
}

export function normalizeAuthority(input = {}) {
  const blockerCodes = uniqueAgentCommerceReasonCodes(input?.blockerCodes);
  const configuredResult = explicitResult(
    input?.result,
    AGENT_COMMERCE_DECISION_AUTHORITY_RESULTS,
    'authority.result',
  );
  const result =
    configuredResult ??
    (blockerCodes.length > 0
      ? 'blocked'
      : input?.required === false
        ? 'not_required'
        : 'allowed');
  assertBlockerCoherence({
    result,
    blockerCodes,
    field: 'authority.result',
  });
  return { result, blockerCodes };
}

export function normalizeCheckout(input) {
  if (!input) return undefined;
  const blockerCodes = uniqueAgentCommerceReasonCodes(input.blockerCodes);
  if (input.validForRequestedAction === true && blockerCodes.length > 0) {
    throw new TypeError(
      'checkout.validForRequestedAction cannot be true while blockerCodes are present.',
    );
  }
  return {
    state: text(input.state) ?? 'unknown',
    validForRequestedAction:
      Boolean(input.validForRequestedAction) && blockerCodes.length === 0,
    blockerCodes,
  };
}

export function normalizePayment(input, eligibility, authority, checkout) {
  if (!input) return undefined;
  const paymentEvaluationAllowed =
    authority.result === 'allowed' &&
    (checkout?.validForRequestedAction ?? true);
  if (!paymentEvaluationAllowed) {
    return {
      paymentDispatchAttempted: false,
      authorityResult: 'not_evaluated',
      blockerCodes: [],
    };
  }

  const blockerCodes = uniqueAgentCommerceReasonCodes(input.blockerCodes);
  const configuredAuthorityResult = explicitResult(
    input.authorityResult,
    AGENT_COMMERCE_DECISION_PAYMENT_AUTHORITY_RESULTS,
    'payment.authorityResult',
  );
  const authorityResult =
    configuredAuthorityResult ??
    (blockerCodes.length > 0 ? 'blocked' : 'not_evaluated');
  assertBlockerCoherence({
    result: authorityResult,
    blockerCodes,
    field: 'payment.authorityResult',
  });
  const decisionAllowsDispatch =
    eligibility.result === 'allowed' &&
    paymentEvaluationAllowed &&
    authorityResult === 'allowed' &&
    blockerCodes.length === 0;
  if (input.paymentDispatchAttempted === true && !decisionAllowsDispatch) {
    throw new TypeError(
      'payment.paymentDispatchAttempted cannot be true unless eligibility, authority, checkout, and payment authority all allow dispatch.',
    );
  }
  return {
    paymentDispatchAttempted:
      Boolean(input.paymentDispatchAttempted) && decisionAllowsDispatch,
    authorityResult,
    blockerCodes,
  };
}

export { normalizeGeneratedClaims };


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/projections.mjs <==
import { agentCommerceDecisionActionRule } from './actions.mjs';
import { isFresh } from './freshness.mjs';
import { evaluateAgentCommerceDecisionEnvelopeIntegrity } from './decision-envelope.mjs';
import { stableCommercialJsonHash } from './hash.mjs';
import { normalizeActor, normalizeSubject } from './normalizers.mjs';
import { captureAgentCommerceDecisionEnvelope } from './boundary.mjs';

function prefixedRefValue(values, prefix) {
  const match = (values ?? []).find((value) => value.startsWith(prefix));
  return match ? match.slice(prefix.length) || null : null;
}

function cloneAxes(axes) {
  return Object.fromEntries(
    Object.entries(axes).map(([key, value]) => [
      key,
      { ...value, blockerCodes: [...value.blockerCodes] },
    ]),
  );
}

function baseProjection(envelope) {
  const dependencyKinds = Array.from(
    new Set(envelope.freshness.dependencies.map((entry) => entry.kind)),
  ).sort();
  return {
    envelopeSchemaVersion: envelope.envelopeSchemaVersion,
    ruleSetRef: envelope.ruleSetRef,
    ruleSetHash: envelope.ruleSetHash,
    authenticator: { ...envelope.authenticator },
    decisionHash: envelope.decisionHash,
    inputDependencyHash: envelope.inputDependencyHash,
    resultHash: envelope.resultHash,
    requestedAction: envelope.requestedAction,
    allowed: envelope.basis.allowed,
    status: envelope.basis.status,
    reasonCodes: [...envelope.basis.reasonCodes],
    basisComponents: envelope.basis.components.map((entry) => ({ ...entry })),
    freshness: {
      evaluatedAt: envelope.freshness.evaluatedAt,
      validUntil: envelope.freshness.validUntil,
      staleAfter: envelope.freshness.staleAfter,
      reasonCodes: [...envelope.freshness.reasonCodes],
      dependencyCount: envelope.freshness.dependencies.length,
      dependencyKinds,
    },
    ...(envelope.checkout
      ? {
          checkout: {
            state: envelope.checkout.state,
            validForRequestedAction: envelope.checkout.validForRequestedAction,
            blockerCodes: [...envelope.checkout.blockerCodes],
          },
        }
      : {}),
    ...(envelope.payment
      ? {
          payment: {
            authorityResult: envelope.payment.authorityResult,
            blockerCodes: [...envelope.payment.blockerCodes],
            paymentDispatchAttempted:
              envelope.payment.paymentDispatchAttempted,
          },
          paymentDispatchAttempted:
            envelope.payment.paymentDispatchAttempted,
        }
      : {}),
    ...(envelope.generatedClaims
      ? {
          generatedClaims: {
            allowed: envelope.generatedClaims.allowed,
            status: envelope.generatedClaims.status,
            claimIds: [...envelope.generatedClaims.claimIds],
            sourceFactRefs: [...envelope.generatedClaims.sourceFactRefs],
            derivedFactRefs: [...envelope.generatedClaims.derivedFactRefs],
            allowedUses: [...envelope.generatedClaims.allowedUses],
            blockerCodes: [...envelope.generatedClaims.blockerCodes],
            inheritedRefusalCount:
              envelope.generatedClaims.inheritedRefusalCount,
            axes: cloneAxes(envelope.generatedClaims.axes),
            approvedValueHash: prefixedRefValue(
              envelope.generatedClaims.derivedFactRefs,
              'approved_value_hash:',
            ),
            claimTextHash: prefixedRefValue(
              envelope.generatedClaims.derivedFactRefs,
              'claim_text_hash:',
            ),
            quoteTextHash: prefixedRefValue(
              envelope.generatedClaims.derivedFactRefs,
              'quote_text_hash:',
            ),
          },
        }
      : {}),
    nextSafeActions: envelope.nextSafeActions.map((entry) => ({ ...entry })),
  };
}

export function projectAgentCommerceDecisionEnvelope(envelope, surface) {
  const base = baseProjection(envelope);
  if (surface === 'feed') {
    return { ...base, exportable: base.allowed };
  }
  if (surface === 'tool') {
    return {
      ...base,
      paymentDispatchAttempted:
        envelope.payment?.paymentDispatchAttempted === true,
    };
  }
  if (surface === 'checkout') {
    const actionRule = agentCommerceDecisionActionRule(envelope.requestedAction);
    return {
      ...base,
      mutationAllowed:
        actionRule.mutatesState &&
        base.allowed &&
        (envelope.checkout?.validForRequestedAction ?? true),
      paymentDispatchAttempted:
        envelope.payment?.paymentDispatchAttempted === true,
    };
  }
  if (surface === 'admin') {
    return {
      ...base,
      ownerCodes: Array.from(
        new Set(
          envelope.nextSafeActions.map((action) =>
            `${action.owner}:${action.reasonCode}`.toLowerCase(),
          ),
        ),
      ).sort(),
    };
  }
  if (surface === 'support') {
    return {
      ...base,
      blockerSummary: base.reasonCodes.length
        ? base.reasonCodes.slice(0, 5).join(', ')
        : 'no_blockers',
    };
  }
  return base;
}

function staleProjectionStatus(status) {
  if (status === 'blocked' || status === 'requires_confirmation') return status;
  return 'requires_revalidation';
}

function uniqueProjectionActions(actions) {
  return Array.from(
    new Map(
      actions.map((entry) => [
        `${entry.owner}:${entry.action}:${entry.reasonCode}`,
        entry,
      ]),
    ).values(),
  );
}

export function publicDecisionProjection(
  envelope,
  { now = envelope.evaluatedAt } = {},
) {
  const projection = projectAgentCommerceDecisionEnvelope(envelope, 'feed');
  if (isFresh(envelope.freshness, now)) return projection;
  return {
    ...projection,
    exportable: false,
    allowed: false,
    status: staleProjectionStatus(projection.status),
    reasonCodes: Array.from(
      new Set([...projection.reasonCodes, 'freshness.stale']),
    ).sort(),
    nextSafeActions: uniqueProjectionActions([
      ...projection.nextSafeActions,
      {
        action: 'refresh_product_commercial_facts',
        owner: 'system',
        reasonCode: 'freshness.stale',
      },
      {
        action: 'refresh_decision',
        owner: 'system',
        reasonCode: 'freshness.stale',
      },
    ]),
  };
}

export function mcpDecisionProjection(envelope) {
  return {
    tool_result_type: 'agent_commerce_decision',
    ...projectAgentCommerceDecisionEnvelope(envelope, 'tool'),
  };
}

export function checkoutDecisionProjection(envelope) {
  return projectAgentCommerceDecisionEnvelope(envelope, 'checkout');
}

export function operatorDecisionProjection(envelope) {
  return projectAgentCommerceDecisionEnvelope(envelope, 'admin');
}

export function supportDecisionProjection(envelope) {
  return projectAgentCommerceDecisionEnvelope(envelope, 'support');
}

export function assertAgentCommerceDecisionRequestBinding(
  envelope,
  expectedRequest,
) {
  if (
    !expectedRequest ||
    !expectedRequest.requestedAction ||
    !expectedRequest.actor ||
    expectedRequest.subject == null
  ) {
    throw new Error(
      'Trusted agent-commerce projection requires live requested-action, subject, and actor binding.',
    );
  }
  if (envelope.requestedAction !== expectedRequest.requestedAction) {
    throw new Error('Agent-commerce decision requested-action mismatch.');
  }
  if (
    stableCommercialJsonHash(envelope.subject) !==
    stableCommercialJsonHash(normalizeSubject(expectedRequest.subject))
  ) {
    throw new Error('Agent-commerce decision subject mismatch.');
  }
  if (
    stableCommercialJsonHash(envelope.actor) !==
    stableCommercialJsonHash(normalizeActor(expectedRequest.actor))
  ) {
    throw new Error('Agent-commerce decision actor mismatch.');
  }
}


/**
 * Verifies integrity and trust before projecting an envelope across a boundary.
 * HMAC and unsigned output are opt-in because they are not independently
 * verifiable public artifacts.
 */
export function projectTrustedAgentCommerceDecisionEnvelope(
  envelope,
  surface,
  {
    verificationPublicKeyPem = null,
    signingSecret = null,
    allowHmac = false,
    allowUnsignedLocalDevelopment = false,
    trustedKeyId = null,
    trustedVerificationKeyRef = null,
    expectedRequest = null,
    now = new Date(),
  } = {},
) {
  const capturedEnvelope = captureAgentCommerceDecisionEnvelope(envelope);

  if (capturedEnvelope.surface !== surface) {
    throw new Error(
      `Agent-commerce decision surface mismatch: envelope=${capturedEnvelope.surface ?? 'unscoped'}, projection=${surface}.`,
    );
  }

  const { authenticator } = capturedEnvelope;
  if (
    !authenticator ||
    typeof authenticator !== 'object' ||
    Array.isArray(authenticator) ||
    typeof authenticator.kind !== 'string'
  ) {
    throw new Error(
      'Agent-commerce decision envelope authenticator section is missing or invalid.',
    );
  }
  if (
    authenticator.kind === 'message_authentication_code' &&
    !allowHmac
  ) {
    throw new Error(
      'This decision boundary requires an independently verifiable Ed25519 signature.',
    );
  }
  if (
    authenticator.kind === 'unsigned' &&
    !allowUnsignedLocalDevelopment
  ) {
    throw new Error('Unsigned decision envelopes are local-development only.');
  }
  if (
    authenticator.kind !== 'unsigned' &&
    ((trustedKeyId && authenticator.keyId !== trustedKeyId) ||
      (trustedVerificationKeyRef &&
        authenticator.verificationKeyRef !== trustedVerificationKeyRef))
  ) {
    throw new Error(
      'Agent-commerce decision envelope uses an untrusted verification key reference.',
    );
  }

  const integrity = evaluateAgentCommerceDecisionEnvelopeIntegrity({
    envelope: capturedEnvelope,
    signingSecret,
    verificationPublicKeyPem,
    allowUnsignedLocalDevelopment,
  });
  if (!integrity.valid) {
    throw new Error(
      `Agent-commerce decision envelope integrity failed: ${integrity.reasonCodes.join(', ')}.`,
    );
  }

  if (surface !== 'admin' && surface !== 'support') {
    assertAgentCommerceDecisionRequestBinding(capturedEnvelope, expectedRequest);
  } else if (expectedRequest) {
    assertAgentCommerceDecisionRequestBinding(capturedEnvelope, expectedRequest);
  }

  if (
    surface !== 'admin' &&
    surface !== 'support' &&
    capturedEnvelope.basis.allowed &&
    !isFresh(capturedEnvelope.freshness, now)
  ) {
    throw new Error('Agent-commerce decision envelope is stale for projection.');
  }

  return projectAgentCommerceDecisionEnvelope(capturedEnvelope, surface);
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/core/text.mjs <==
export function text(value) {
  return typeof value === 'string' && value.trim() ? value.trim() : null;
}

export function optionalText(value) {
  return text(value) ?? undefined;
}

const ISO_DATE_TIME_PATTERN =
  /^\d{4}-\d{2}-\d{2}T\d{2}:\d{2}:\d{2}(?:\.\d{1,9})?(?:Z|[+-]\d{2}:\d{2})$/u;

export function normalizedIso(value, field = 'date-time') {
  if (typeof value === 'string' && !ISO_DATE_TIME_PATTERN.test(value.trim())) {
    throw new TypeError(`${field} must be a valid ISO-8601 date-time.`);
  }
  const parsed = value instanceof Date ? value : new Date(value);
  if (Number.isNaN(parsed.getTime())) {
    throw new TypeError(`${field} must be a valid ISO-8601 date-time.`);
  }
  return parsed.toISOString();
}

export function iso(value, field = 'evaluatedAt') {
  if (value instanceof Date) return normalizedIso(value, field);
  const normalized = text(value);
  return normalized ? normalizedIso(normalized, field) : new Date().toISOString();
}

export function optionalIso(value, field = 'freshness horizon') {
  if (value == null || (text(value) === null && !(value instanceof Date))) {
    return null;
  }
  return normalizedIso(value, field);
}

export function uniqueOpaqueTexts(values) {
  return Array.from(
    new Set((values ?? []).map((value) => text(value)).filter(Boolean)),
  ).sort();
}

export function uniqueTexts(values) {
  return Array.from(
    new Set(
      (values ?? [])
        .map((value) => text(value)?.toLowerCase())
        .filter(Boolean),
    ),
  ).sort();
}

export function deepFreeze(value) {
  if (value && typeof value === 'object' && !Object.isFrozen(value)) {
    Object.freeze(value);
    for (const child of Object.values(value)) deepFreeze(child);
  }
  return value;
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/controlled-ablations.mjs <==
import {
  bindDerivedGeneratedClaimProvenance,
  buildAgentCommerceDecisionEnvelope,
  canUseGeneratedClaimCapability,
  createGeneratedClaimDependencyProjection,
  evaluateAgentCommerceDecisionEnvelopeIntegrity,
  evaluateAgentCommerceDecisionExecution,
  projectAgentCommerceDecisionEnvelope,
  projectTrustedAgentCommerceDecisionEnvelope,
  sha256Hex,
} from '../index.mjs';
import {
  allowedGeneratedClaims,
  blockedGeneratedClaims,
} from './fixtures.mjs';

const EVALUATED_AT = '2026-07-14T12:00:00.000Z';
const NOW = '2026-07-14T12:05:00.000Z';
const VALID_UNTIL = '2026-07-14T13:00:00.000Z';

const ACTOR = Object.freeze({
  actorType: 'agent',
  agentId: 'agent:ablation-study',
  merchantId: 'merchant:reference',
});
const SUBJECT = Object.freeze({ productId: 'product:ablation-study' });

function baseEnvelopeInput(overrides = {}) {
  return {
    decisionId: 'decision:ablation-study',
    evaluatedAt: EVALUATED_AT,
    surface: 'feed',
    requestedAction: 'discover',
    subject: SUBJECT,
    actor: ACTOR,
    eligibility: { result: 'allowed', source: 'product', blockerCodes: [] },
    authority: { result: 'not_required', blockerCodes: [] },
    freshness: {
      validUntil: VALID_UNTIL,
      staleAfter: VALID_UNTIL,
      dependencies: [],
    },
    ...overrides,
  };
}

function expectedRequest(envelope) {
  return {
    requestedAction: envelope.requestedAction,
    subject: envelope.subject,
    actor: envelope.actor,
  };
}

function protectedProjection(envelope, surface, request = expectedRequest(envelope)) {
  return projectTrustedAgentCommerceDecisionEnvelope(envelope, surface, {
    allowUnsignedLocalDevelopment: true,
    expectedRequest: request,
    now: NOW,
  });
}

/*
 * The following helpers are intentionally unsafe negative controls. They are
 * local to this experiment, are not exported by the package, and must never be
 * used as production alternatives to the protected paths.
 */
function unsafeExecutionWithoutDependencyRevalidation(envelope) {
  return {
    permitted: envelope.basis?.allowed === true,
    requiresFreshDecision: false,
    reasonCodes: [],
  };
}

function unsafeVerifyThenProjectOriginal(envelope, surface) {
  const integrity = evaluateAgentCommerceDecisionEnvelopeIntegrity({
    envelope,
    allowUnsignedLocalDevelopment: true,
  });
  if (!integrity.valid) {
    throw new Error(`unsafe control integrity failed: ${integrity.reasonCodes.join(', ')}`);
  }
  return projectAgentCommerceDecisionEnvelope(envelope, surface);
}

function unsafeIntegrityOnlyProjection(envelope, surface) {
  const integrity = evaluateAgentCommerceDecisionEnvelopeIntegrity({
    envelope,
    allowUnsignedLocalDevelopment: true,
  });
  if (!integrity.valid) {
    throw new Error(`unsafe control integrity failed: ${integrity.reasonCodes.join(', ')}`);
  }
  return projectAgentCommerceDecisionEnvelope(envelope, surface);
}

function unsafeBindDerivedWithoutRefusalPropagation({
  childRecordKey,
  childPayloadHash,
  dependencyProjections,
}) {
  return {
    childRecordKey,
    childPayloadHash,
    dependencyProjectionHashes: dependencyProjections
      .map((entry) => entry.projectionHash)
      .sort(),
    inheritedRefusalCount: 0,
    inheritedRefusals: [],
    canonicalHash: sha256Hex({
      childRecordKey,
      childPayloadHash,
      dependencyProjectionHashes: dependencyProjections
        .map((entry) => entry.projectionHash)
        .sort(),
      inheritedRefusals: [],
    }),
  };
}

function captureError(fn) {
  try {
    return { rejected: false, message: null, value: fn() };
  } catch (error) {
    return {
      rejected: true,
      message: error instanceof Error ? error.message : String(error),
      value: null,
    };
  }
}

function dependencyRevalidationAblation() {
  const initialPrice = { amountMinor: 8_000, currency: 'EUR', version: 1 };
  const changedPrice = { amountMinor: 9_500, currency: 'EUR', version: 2 };
  const envelope = buildAgentCommerceDecisionEnvelope(baseEnvelopeInput({
    decisionId: 'decision:ablation:dependency-revalidation',
    surface: 'checkout',
    requestedAction: 'complete_checkout',
    subject: {
      productId: SUBJECT.productId,
      checkoutId: 'checkout:ablation',
      mandateId: 'mandate:ablation',
    },
    authority: { result: 'allowed', blockerCodes: [] },
    checkout: {
      state: 'requires_payment',
      validForRequestedAction: true,
      blockerCodes: [],
    },
    payment: {
      authorityResult: 'allowed',
      blockerCodes: [],
      paymentDispatchAttempted: false,
    },
    freshness: {
      validUntil: VALID_UNTIL,
      staleAfter: VALID_UNTIL,
      dependencies: [
        {
          kind: 'price',
          ref: 'price_snapshot:price:ablation',
          hash: sha256Hex(initialPrice),
          validUntil: VALID_UNTIL,
          staleAfter: VALID_UNTIL,
        },
      ],
    },
  }));
  const currentDependencies = [{
    kind: 'price',
    ref: 'price_snapshot:price:ablation',
    hash: sha256Hex(changedPrice),
    validUntil: VALID_UNTIL,
    staleAfter: VALID_UNTIL,
  }];

  const protectedResult = evaluateAgentCommerceDecisionExecution({
    envelope,
    currentDependencies,
    now: NOW,
  });
  const ablatedResult = unsafeExecutionWithoutDependencyRevalidation(envelope);
  return Object.freeze({
    id: 'dependency_revalidation_removed',
    control: 'execution-time protected-dependency comparison',
    predictedFailure: 'an earlier allowed checkout decision proceeds after the price dependency changes',
    protectedOutcome: Object.freeze({
      permitted: protectedResult.permitted,
      requiresFreshDecision: protectedResult.requiresFreshDecision,
      reasonCodes: Object.freeze([...protectedResult.reasonCodes]),
    }),
    ablatedOutcome: Object.freeze({
      permitted: ablatedResult.permitted,
      requiresFreshDecision: ablatedResult.requiresFreshDecision,
      reasonCodes: Object.freeze([...ablatedResult.reasonCodes]),
    }),
    safetyRegressionObserved:
      protectedResult.permitted === false &&
      protectedResult.requiresFreshDecision === true &&
      ablatedResult.permitted === true,
  });
}

function makeHostileEnvelope() {
  const blocked = buildAgentCommerceDecisionEnvelope(baseEnvelopeInput({
    decisionId: 'decision:ablation:verified-state:blocked',
    eligibility: {
      result: 'blocked',
      source: 'product',
      blockerCodes: ['product_not_discoverable'],
    },
  }));
  const allowed = buildAgentCommerceDecisionEnvelope(baseEnvelopeInput({
    decisionId: 'decision:ablation:verified-state:allowed-control',
  }));
  const live = structuredClone(blocked);
  const originalAuthenticator = live.authenticator;
  let authenticatorReads = 0;
  let drift = false;
  Object.defineProperty(live, 'authenticator', {
    enumerable: true,
    configurable: true,
    get() {
      authenticatorReads += 1;
      if (authenticatorReads >= 2) drift = true;
      return originalAuthenticator;
    },
  });
  Object.defineProperty(live, 'basis', {
    enumerable: true,
    configurable: true,
    get() {
      return drift ? allowed.basis : blocked.basis;
    },
  });
  return {
    live,
    state() {
      return { authenticatorReads, drift };
    },
  };
}

function detachedCaptureAblation() {
  const protectedHostile = makeHostileEnvelope();
  const protectedResult = protectedProjection(protectedHostile.live, 'feed');
  const protectedState = protectedHostile.state();

  const ablatedHostile = makeHostileEnvelope();
  const ablatedResult = unsafeVerifyThenProjectOriginal(
    ablatedHostile.live,
    'feed',
  );
  const ablatedState = ablatedHostile.state();

  return Object.freeze({
    id: 'detached_capture_removed',
    control: 'single detached deeply frozen verified snapshot',
    predictedFailure: 'caller-controlled state changes between verification and projection',
    protectedOutcome: Object.freeze({
      allowed: protectedResult.allowed,
      status: protectedResult.status,
      accessorReads: protectedState.authenticatorReads,
      driftObserved: protectedState.drift,
    }),
    ablatedOutcome: Object.freeze({
      allowed: ablatedResult.allowed,
      status: ablatedResult.status,
      accessorReads: ablatedState.authenticatorReads,
      driftObserved: ablatedState.drift,
    }),
    safetyRegressionObserved:
      protectedResult.allowed === false &&
      protectedState.authenticatorReads === 1 &&
      ablatedResult.allowed === true &&
      ablatedState.drift === true,
  });
}

function surfaceBindingAblation() {
  const envelope = buildAgentCommerceDecisionEnvelope(baseEnvelopeInput({
    decisionId: 'decision:ablation:surface-binding',
    surface: 'feed',
  }));
  const protectedAttempt = captureError(() =>
    protectedProjection(envelope, 'tool'),
  );
  const ablatedProjection = unsafeIntegrityOnlyProjection(envelope, 'tool');
  return Object.freeze({
    id: 'surface_binding_removed',
    control: 'protected target-surface binding',
    predictedFailure: 'an envelope scoped to one recipient surface is redirected to another',
    protectedOutcome: Object.freeze({
      rejected: protectedAttempt.rejected,
      message: protectedAttempt.message,
    }),
    ablatedOutcome: Object.freeze({
      accepted: ablatedProjection.allowed === true,
      status: ablatedProjection.status,
      projectedSurface: 'tool',
      envelopeSurface: envelope.surface,
    }),
    safetyRegressionObserved:
      protectedAttempt.rejected === true && ablatedProjection.allowed === true,
  });
}

function requestBindingAblation() {
  const envelope = buildAgentCommerceDecisionEnvelope(baseEnvelopeInput({
    decisionId: 'decision:ablation:request-binding',
    surface: 'tool',
  }));
  const mismatchRequests = Object.freeze({
    action: {
      ...expectedRequest(envelope),
      requestedAction: 'prepare_checkout',
    },
    actor: {
      ...expectedRequest(envelope),
      actor: { ...ACTOR, agentId: 'agent:redirected' },
    },
    subject: {
      ...expectedRequest(envelope),
      subject: { productId: 'product:redirected' },
    },
  });
  const protectedRejections = Object.fromEntries(
    Object.entries(mismatchRequests).map(([kind, request]) => {
      const attempt = captureError(() => protectedProjection(envelope, 'tool', request));
      return [kind, { rejected: attempt.rejected, message: attempt.message }];
    }),
  );
  const ablatedProjection = unsafeIntegrityOnlyProjection(envelope, 'tool');
  const rejectedCount = Object.values(protectedRejections).filter(
    (entry) => entry.rejected,
  ).length;
  return Object.freeze({
    id: 'live_request_binding_removed',
    control: 'live action, actor, and subject rebinding',
    predictedFailure: 'a valid artifact is replayed or redirected to a different live request',
    protectedOutcome: Object.freeze({
      mismatchProbeCount: 3,
      rejectedCount,
      probes: Object.freeze(protectedRejections),
    }),
    ablatedOutcome: Object.freeze({
      acceptedWithoutLiveRequest: ablatedProjection.allowed === true,
      status: ablatedProjection.status,
    }),
    safetyRegressionObserved:
      rejectedCount === 3 && ablatedProjection.allowed === true,
  });
}

function refusalPropagationAblation() {
  const refusedParent = createGeneratedClaimDependencyProjection({
    generatedClaims: blockedGeneratedClaims(),
    sourceEnvelopeHash: sha256Hex('ablation:refused-parent-envelope'),
    sourceEvidencePinHash: sha256Hex('ablation:refused-parent-evidence'),
    sourceRecordKey: 'generated-claim:ablation-refused-parent',
    requestedSurface: 'product_detail',
    requestedUse: 'quote',
  });
  const childPayloadHash = sha256Hex('Derived claim that paraphrases a refused parent.');
  const protectedBinding = bindDerivedGeneratedClaimProvenance({
    childRecordKey: 'generated-claim:ablation-child',
    childPayloadHash,
    dependencyProjections: [refusedParent],
  });
  const protectedChild = {
    ...allowedGeneratedClaims(),
    allowed: false,
    status: 'inherited_refusal',
    claimIds: ['claim:ablation-child'],
    allowedUses: ['quote'],
    inheritedRefusalCount: protectedBinding.inheritedRefusalCount,
    blockerCodes: ['inherited_refusal'],
    axes: {
      ...allowedGeneratedClaims().axes,
      taint: { status: 'failed', blockerCodes: ['inherited_refusal'] },
    },
  };
  const protectedCapability = canUseGeneratedClaimCapability(protectedChild, {
    claimId: 'claim:ablation-child',
    use: 'quote',
    surface: 'product_detail',
    requiredValueHash: childPayloadHash,
    claimValueHash: childPayloadHash,
  });

  const ablatedBinding = unsafeBindDerivedWithoutRefusalPropagation({
    childRecordKey: 'generated-claim:ablation-child',
    childPayloadHash,
    dependencyProjections: [refusedParent],
  });
  const ablatedChild = {
    ...allowedGeneratedClaims(),
    claimIds: ['claim:ablation-child'],
    allowedUses: ['quote'],
    derivedFactRefs: [
      `approved_value_hash:${childPayloadHash}`,
      `generated_claim_provenance_hash:${ablatedBinding.canonicalHash}`,
    ],
  };
  const ablatedCapability = canUseGeneratedClaimCapability(ablatedChild, {
    claimId: 'claim:ablation-child',
    use: 'quote',
    surface: 'product_detail',
    requiredValueHash: childPayloadHash,
    claimValueHash: childPayloadHash,
  });

  return Object.freeze({
    id: 'refusal_propagation_removed',
    control: 'generated-claim inherited-refusal propagation',
    predictedFailure: 'a derived claim becomes usable even though a direct parent was refused',
    protectedOutcome: Object.freeze({
      parentStatus: refusedParent.status,
      inheritedRefusalCount: protectedBinding.inheritedRefusalCount,
      childAllowed: protectedCapability.allowed,
      blockerCodes: Object.freeze([...protectedCapability.blockerCodes]),
    }),
    ablatedOutcome: Object.freeze({
      inheritedRefusalCount: ablatedBinding.inheritedRefusalCount,
      childAllowed: ablatedCapability.allowed,
      blockerCodes: Object.freeze([...ablatedCapability.blockerCodes]),
    }),
    safetyRegressionObserved:
      refusedParent.status !== 'usable' &&
      protectedBinding.inheritedRefusalCount > 0 &&
      protectedCapability.allowed === false &&
      ablatedCapability.allowed === true,
  });
}

export function runControlledAblations() {
  const results = Object.freeze([
    dependencyRevalidationAblation(),
    detachedCaptureAblation(),
    surfaceBindingAblation(),
    requestBindingAblation(),
    refusalPropagationAblation(),
  ]);
  return Object.freeze({
    studyType: 'controlled_negative_control_ablation',
    evaluatedAt: EVALUATED_AT,
    ablationCount: results.length,
    protectedControlSuccessCount: results.filter(
      (entry) => entry.safetyRegressionObserved,
    ).length,
    expectedRegressionObservedCount: results.filter(
      (entry) => entry.safetyRegressionObserved,
    ).length,
    allExpectedRegressionsObserved: results.every(
      (entry) => entry.safetyRegressionObserved,
    ),
    interpretationBoundary:
      'The unsafe variants are purpose-built negative controls local to the experiment. Results show the demonstrated failure mechanism when one declared safeguard is bypassed; they do not estimate exploit prevalence or prove that the protected architecture is complete.',
    results,
  });
}

if (import.meta.url === `file://${process.argv[1]}`) {
  process.stdout.write(`${JSON.stringify(runControlledAblations(), null, 2)}\n`);
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/ecommerce-domain-rules.mjs <==
/**
 * Deterministic, synthetic commerce-domain rules used only by the evaluation
 * scenarios. These functions derive expected safe outcomes from structured raw
 * facts; callers do not supply a preselected blocked flag or blocker code.
 *
 * They are intentionally small and are not presented as a production policy
 * engine, legal interpretation layer, fraud model, or merchant configuration.
 */

function requiredObject(value, name) {
  if (!value || typeof value !== 'object' || Array.isArray(value)) {
    throw new TypeError(`${name} must be an object.`);
  }
  return value;
}

function requiredBoolean(value, name) {
  if (typeof value !== 'boolean') throw new TypeError(`${name} must be a boolean.`);
  return value;
}

function requiredInteger(value, name, { minimum = 0 } = {}) {
  if (!Number.isSafeInteger(value) || value < minimum) {
    throw new TypeError(`${name} must be a safe integer >= ${minimum}.`);
  }
  return value;
}

function requiredText(value, name) {
  if (typeof value !== 'string' || value.trim() === '') {
    throw new TypeError(`${name} must be non-empty text.`);
  }
  return value.trim();
}

function timestamp(value, name) {
  const text = requiredText(value, name);
  const time = new Date(text).getTime();
  if (!Number.isFinite(time)) throw new TypeError(`${name} must be an ISO date-time.`);
  return time;
}

function allowed(ruleId, evaluatedFields) {
  return Object.freeze({
    allowed: true,
    blocked: false,
    authorityBlocked: false,
    blockerCode: null,
    claimStatus: null,
    failedAxis: null,
    ruleId,
    evaluatedFields: Object.freeze([...evaluatedFields]),
  });
}

function blocked(ruleId, blockerCode, evaluatedFields, options = {}) {
  return Object.freeze({
    allowed: false,
    blocked: true,
    authorityBlocked: options.authorityBlocked === true,
    blockerCode,
    claimStatus: options.claimStatus ?? null,
    failedAxis: options.failedAxis ?? null,
    ruleId,
    evaluatedFields: Object.freeze([...evaluatedFields]),
  });
}

export function evaluatePriceQuote({ quotedFact, currentFact }) {
  const quoted = requiredObject(quotedFact, 'quoted price fact');
  const current = requiredObject(currentFact, 'current price fact');
  const quotedAmount = requiredInteger(quoted.amountMinor, 'quoted amountMinor');
  const currentAmount = requiredInteger(current.amountMinor, 'current amountMinor');
  const quotedCurrency = requiredText(quoted.currency, 'quoted currency');
  const currentCurrency = requiredText(current.currency, 'current currency');
  const fields = ['quoted.amountMinor', 'current.amountMinor', 'quoted.currency', 'current.currency'];
  return quotedAmount === currentAmount && quotedCurrency === currentCurrency
    ? allowed('scenario-rule:price-quote-equality-v1', fields)
    : blocked('scenario-rule:price-quote-equality-v1', 'price_changed', fields);
}

export function evaluatePromotionEligibility({ currentFact }) {
  const current = requiredObject(currentFact, 'current promotion fact');
  const eligible = requiredBoolean(current.eligible, 'promotion eligible');
  requiredText(current.region, 'promotion region');
  const fields = ['current.eligible', 'current.region'];
  return eligible
    ? allowed('scenario-rule:promotion-eligibility-v1', fields)
    : blocked('scenario-rule:promotion-eligibility-v1', 'promotion_ineligible', fields);
}

export function evaluateInventoryAvailability({ currentFact, requestedQuantity = 1 }) {
  const current = requiredObject(currentFact, 'current inventory fact');
  const available = requiredInteger(current.available, 'inventory available');
  const requested = requiredInteger(requestedQuantity, 'requested quantity', { minimum: 1 });
  const fields = ['current.available', 'requestedQuantity'];
  return available >= requested
    ? allowed('scenario-rule:inventory-availability-v1', fields)
    : blocked('scenario-rule:inventory-availability-v1', 'inventory_unavailable', fields);
}

export function evaluateDelegatedSpending({ currentFact }) {
  const current = requiredObject(currentFact, 'current mandate fact');
  const maximum = requiredInteger(current.maximumMinor, 'mandate maximumMinor');
  const total = requiredInteger(current.totalMinor, 'checkout totalMinor');
  const mandateCurrency = requiredText(current.mandateCurrency ?? current.currency, 'mandate currency');
  const checkoutCurrency = requiredText(current.checkoutCurrency ?? current.currency, 'checkout currency');
  const fields = ['current.maximumMinor', 'current.totalMinor', 'mandateCurrency', 'checkoutCurrency'];
  return total <= maximum && mandateCurrency === checkoutCurrency
    ? allowed('scenario-rule:delegated-spending-scope-v1', fields)
    : blocked(
        'scenario-rule:delegated-spending-scope-v1',
        'delegated_spending_limit_exceeded',
        fields,
        { authorityBlocked: true },
      );
}

export function evaluateGeneratedClaimEvidence({ currentFact }) {
  const current = requiredObject(currentFact, 'current claim evidence fact');
  const available = requiredBoolean(current.evidenceAvailable, 'claim evidenceAvailable');
  requiredText(current.text, 'claim evidence text');
  const fields = ['current.evidenceAvailable', 'current.text'];
  return available
    ? allowed('scenario-rule:generated-claim-evidence-v1', fields)
    : blocked(
        'scenario-rule:generated-claim-evidence-v1',
        'generated_claim_evidence_missing',
        fields,
        { claimStatus: 'refused_here', failedAxis: 'source' },
      );
}

export function evaluateDeliveryPromise({ currentFact, now }) {
  const current = requiredObject(currentFact, 'current delivery fact');
  requiredText(current.text, 'delivery promise text');
  const validUntil = timestamp(current.validUntil, 'delivery validUntil');
  const checkedAt = now instanceof Date ? now.getTime() : timestamp(now, 'delivery evaluation time');
  if (!Number.isFinite(checkedAt)) throw new TypeError('delivery evaluation time must be valid.');
  const fields = ['current.validUntil', 'evaluationTime'];
  return checkedAt <= validUntil
    ? allowed('scenario-rule:delivery-promise-freshness-v1', fields)
    : blocked(
        'scenario-rule:delivery-promise-freshness-v1',
        'delivery_promise_stale',
        fields,
        { claimStatus: 'stale', failedAxis: 'freshness' },
      );
}

export function evaluateReturnPolicy({ currentFact }) {
  const current = requiredObject(currentFact, 'current return-policy fact');
  const requested = requiredBoolean(current.returnRequested, 'returnRequested');
  const returnable = requiredBoolean(current.returnable, 'returnable');
  requiredText(current.text, 'return-policy text');
  const fields = ['current.returnRequested', 'current.returnable'];
  return !requested || returnable
    ? allowed('scenario-rule:return-policy-applicability-v1', fields)
    : blocked(
        'scenario-rule:return-policy-applicability-v1',
        'return_policy_conflict',
        fields,
        { claimStatus: 'out_of_scope', failedAxis: 'scope' },
      );
}

export function evaluateEcommerceScenarioFacts({
  scenarioId,
  baselineFact,
  currentFact,
  now,
}) {
  switch (scenarioId) {
    case 'price_change_before_checkout':
      return evaluatePriceQuote({ quotedFact: baselineFact, currentFact });
    case 'promotion_eligibility_conflict':
      return evaluatePromotionEligibility({ currentFact });
    case 'inventory_exhaustion':
      return evaluateInventoryAvailability({ currentFact });
    case 'delegated_spending_limit_exceeded':
      return evaluateDelegatedSpending({ currentFact });
    case 'unsupported_generated_claim':
      return evaluateGeneratedClaimEvidence({ currentFact });
    case 'delivery_promise_stale':
      return evaluateDeliveryPromise({ currentFact, now });
    case 'return_policy_conflict':
      return evaluateReturnPolicy({ currentFact });
    default:
      throw new TypeError(`unsupported ecommerce scenario: ${scenarioId}.`);
  }
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/ecommerce-scenarios.mjs <==
import {
  buildAgentCommerceDecisionEnvelope,
  evaluateAgentCommerceDecisionExecution,
  projectTrustedAgentCommerceDecisionEnvelope,
  sha256Hex,
} from '../index.mjs';
import { evaluateEcommerceScenarioFacts } from './ecommerce-domain-rules.mjs';

const EVALUATED_AT = '2026-07-14T12:00:00.000Z';
const VALID_UNTIL = '2026-07-14T13:00:00.000Z';
const NOW = new Date('2026-07-14T12:05:00.000Z');
const SIGNING_SECRET = 'scenario-demo-secret-not-for-production';

export const ECOMMERCE_SCENARIO_IDS = Object.freeze([
  'price_change_before_checkout',
  'promotion_eligibility_conflict',
  'inventory_exhaustion',
  'delegated_spending_limit_exceeded',
  'unsupported_generated_claim',
  'delivery_promise_stale',
  'return_policy_conflict',
  'verified_state_identity',
]);

const ACTOR = Object.freeze({
  actorType: 'agent',
  agentId: 'agent:ecommerce-evaluation',
  merchantId: 'merchant:reference',
});

const PASSED_AXES = Object.freeze({
  source: { status: 'passed', blockerCodes: [] },
  freshness: { status: 'passed', blockerCodes: [] },
  scope: { status: 'passed', blockerCodes: [] },
  surface: { status: 'passed', blockerCodes: [] },
  use: { status: 'passed', blockerCodes: [] },
  payload: { status: 'passed', blockerCodes: [] },
  taint: { status: 'passed', blockerCodes: [] },
});

function clone(value) {
  return structuredClone(value);
}

function dependencyRef(type, id) {
  return `${type}:${id}`;
}

function evidence(type, id, value) {
  return { type, id, hash: sha256Hex(value) };
}

function actorAndSubject(id, checkout = true) {
  return {
    actor: ACTOR,
    subject: {
      productId: 'product:travel-backpack',
      ...(checkout
        ? {
            checkoutId: `checkout:${id}`,
            mandateId: `mandate:${id}`,
          }
        : {}),
    },
  };
}

function allowedClaim(id, claimText, allowedUse) {
  return {
    allowed: true,
    status: 'allowed',
    claimIds: [`claim:${id}`],
    sourceFactRefs: [`fact:${id}`],
    derivedFactRefs: [`approved_value_hash:${sha256Hex(claimText)}`],
    allowedUses: [allowedUse],
    inheritedRefusalCount: 0,
    blockerCodes: [],
    axes: clone(PASSED_AXES),
  };
}

function blockedClaim(id, status, blockerCode, failedAxis) {
  const axes = clone(PASSED_AXES);
  axes[failedAxis] = { status: 'failed', blockerCodes: [blockerCode] };
  return {
    allowed: false,
    status,
    claimIds: [`claim:${id}`],
    sourceFactRefs: [`fact:${id}`],
    derivedFactRefs: [],
    allowedUses: [],
    inheritedRefusalCount: 0,
    blockerCodes: [blockerCode],
    axes,
  };
}

function checkoutInput({
  id,
  surface,
  factType,
  factId,
  fact,
  phase,
  outcome,
}) {
  const { actor, subject } = actorAndSubject(id, true);
  const blocked = outcome.blocked;
  const authorityBlocked = outcome.authorityBlocked;
  const blockerCode = outcome.blockerCode;
  return {
    decisionId: `decision:${id}:${phase}:${surface}`,
    evaluatedAt: EVALUATED_AT,
    surface,
    requestedAction: 'complete_checkout',
    subject,
    actor,
    signingSecret: SIGNING_SECRET,
    authenticatorKeyId: 'scenario-hmac-key',
    verificationKeyRef: 'shared-secret:scenario-hmac-key',
    inputRefs: {
      productRef: 'product:travel-backpack:v1',
      policyRef: 'policy:checkout:v1',
      checkoutRef: `${subject.checkoutId}:revision:1`,
      paymentRef: 'payment:reference:v1',
      authorityRef: `${subject.mandateId}:revision:1`,
    },
    eligibility: authorityBlocked
      ? { result: 'allowed', source: 'combined', blockerCodes: [] }
      : blocked
        ? { result: 'blocked', source: 'combined', blockerCodes: [blockerCode] }
        : { result: 'allowed', source: 'combined', blockerCodes: [] },
    authority: authorityBlocked
      ? { result: 'blocked', blockerCodes: [blockerCode] }
      : { result: 'allowed', blockerCodes: [] },
    checkout: blocked && !authorityBlocked
      ? {
          state: 'requires_revalidation',
          validForRequestedAction: false,
          blockerCodes: [blockerCode],
        }
      : {
          state: 'requires_payment',
          validForRequestedAction: true,
          blockerCodes: [],
        },
    payment: blocked
      ? {
          paymentDispatchAttempted: false,
          authorityResult: 'not_evaluated',
          blockerCodes: [],
        }
      : {
          paymentDispatchAttempted: false,
          authorityResult: 'allowed',
          blockerCodes: [],
        },
    evidenceRefs: [evidence(factType, factId, fact)],
    freshness: {
      validUntil: VALID_UNTIL,
      staleAfter: VALID_UNTIL,
      dependencies: [
        {
          kind: factType.includes('price')
            ? 'price'
            : factType.includes('inventory')
              ? 'inventory'
              : factType.includes('mandate')
                ? 'mandate'
                : 'policy',
          ref: dependencyRef(factType, factId),
          hash: sha256Hex(fact),
          validUntil: VALID_UNTIL,
          staleAfter: VALID_UNTIL,
        },
      ],
    },
    nextSafeActions: blocked
      ? [
          {
            action: 'produce_fresh_decision',
            owner: authorityBlocked ? 'buyer' : 'system',
            reasonCode: blockerCode,
          },
        ]
      : [],
  };
}

function claimInput({
  id,
  surface,
  factType,
  factId,
  fact,
  requestedAction,
  allowedUse,
  phase,
  outcome,
}) {
  const { actor, subject } = actorAndSubject(id, false);
  const dependencyKind = factType.includes('delivery')
    ? 'checkout'
    : factType.includes('return')
      ? 'policy'
      : 'evidence';
  const claimText = fact.text;
  return {
    decisionId: `decision:${id}:${phase}:${surface}`,
    evaluatedAt: EVALUATED_AT,
    surface,
    requestedAction,
    subject,
    actor,
    signingSecret: SIGNING_SECRET,
    authenticatorKeyId: 'scenario-hmac-key',
    verificationKeyRef: 'shared-secret:scenario-hmac-key',
    inputRefs: {
      productRef: 'product:travel-backpack:v1',
      ...(dependencyKind === 'policy' ? { policyRef: 'policy:returns:v1' } : {}),
    },
    eligibility: { result: 'allowed', source: dependencyKind === 'policy' ? 'policy' : 'product', blockerCodes: [] },
    authority: { result: 'not_required', blockerCodes: [] },
    generatedClaims: outcome.blocked
      ? blockedClaim(
          id,
          outcome.claimStatus,
          outcome.blockerCode,
          outcome.failedAxis,
        )
      : allowedClaim(id, claimText, allowedUse),
    evidenceRefs: [evidence(factType, factId, fact)],
    freshness: {
      validUntil: VALID_UNTIL,
      staleAfter: VALID_UNTIL,
      dependencies: [
        {
          kind: dependencyKind,
          ref: dependencyRef(factType, factId),
          hash: sha256Hex(fact),
          validUntil: VALID_UNTIL,
          staleAfter: VALID_UNTIL,
        },
      ],
    },
    nextSafeActions: outcome.blocked
      ? [
          {
            action: 'produce_fresh_decision',
            owner: 'system',
            reasonCode: outcome.blockerCode,
          },
        ]
      : [],
  };
}

const SCENARIOS = Object.freeze([
  {
    id: 'price_change_before_checkout',
    title: 'Price changes before checkout completion',
    surfaces: ['checkout', 'tool', 'protocol'],
    target: { kind: 'price', ref: dependencyRef('price_snapshot', 'price:travel-backpack') },
    initialFact: { amountMinor: 8_000, currency: 'EUR', version: 1 },
    changedFact: { amountMinor: 9_500, currency: 'EUR', version: 2 },
    input({ surface, fact, phase, outcome }) {
      return checkoutInput({ id: this.id, surface, factType: 'price_snapshot', factId: 'price:travel-backpack', fact, phase, outcome });
    },
  },
  {
    id: 'promotion_eligibility_conflict',
    title: 'Promotion becomes ineligible',
    surfaces: ['checkout', 'tool', 'protocol'],
    target: { kind: 'policy', ref: dependencyRef('promotion_policy', 'promotion:summer') },
    initialFact: { eligible: true, region: 'EU', version: 1 },
    changedFact: { eligible: false, region: 'EU', version: 2 },
    input({ surface, fact, phase, outcome }) {
      return checkoutInput({ id: this.id, surface, factType: 'promotion_policy', factId: 'promotion:summer', fact, phase, outcome });
    },
  },
  {
    id: 'inventory_exhaustion',
    title: 'Inventory is exhausted after the decision',
    surfaces: ['checkout', 'tool', 'protocol'],
    target: { kind: 'inventory', ref: dependencyRef('inventory_snapshot', 'inventory:travel-backpack') },
    initialFact: { available: 4, version: 1 },
    changedFact: { available: 0, version: 2 },
    input({ surface, fact, phase, outcome }) {
      return checkoutInput({ id: this.id, surface, factType: 'inventory_snapshot', factId: 'inventory:travel-backpack', fact, phase, outcome });
    },
  },
  {
    id: 'delegated_spending_limit_exceeded',
    title: 'Checkout total exceeds delegated authority',
    surfaces: ['checkout', 'tool', 'protocol'],
    target: { kind: 'mandate', ref: dependencyRef('mandate_snapshot', 'mandate:checkout-limit') },
    initialFact: { maximumMinor: 10_000, totalMinor: 8_800, currency: 'EUR', version: 1 },
    changedFact: { maximumMinor: 10_000, totalMinor: 11_200, currency: 'EUR', version: 2 },
    input({ surface, fact, phase, outcome }) {
      return checkoutInput({ id: this.id, surface, factType: 'mandate_snapshot', factId: 'mandate:checkout-limit', fact, phase, outcome });
    },
  },
  {
    id: 'unsupported_generated_claim',
    title: 'Generated product claim loses supporting evidence',
    surfaces: ['feed', 'tool', 'support'],
    target: { kind: 'evidence', ref: dependencyRef('claim_evidence', 'claim:water-resistance') },
    initialFact: { text: 'Water resistant to the documented IPX4 test', evidenceAvailable: true, sourceVersion: 1 },
    changedFact: { text: 'No current test evidence is available', evidenceAvailable: false, sourceVersion: 2 },
    input({ surface, fact, phase, outcome }) {
      return claimInput({ id: this.id, surface, factType: 'claim_evidence', factId: 'claim:water-resistance', fact, requestedAction: 'show_generated_claim', allowedUse: 'discovery', phase, outcome });
    },
  },
  {
    id: 'delivery_promise_stale',
    title: 'Delivery promise becomes stale',
    surfaces: ['feed', 'tool', 'support'],
    target: { kind: 'checkout', ref: dependencyRef('delivery_snapshot', 'delivery:travel-backpack') },
    initialFact: { text: 'Delivery by 18 July 2026', validUntil: '2026-07-14T13:00:00.000Z', promiseVersion: 1 },
    changedFact: { text: 'Delivery date requires recalculation', validUntil: '2026-07-14T12:01:00.000Z', promiseVersion: 2 },
    input({ surface, fact, phase, outcome }) {
      return claimInput({ id: this.id, surface, factType: 'delivery_snapshot', factId: 'delivery:travel-backpack', fact, requestedAction: 'show_generated_claim', allowedUse: 'discovery', phase, outcome });
    },
  },
  {
    id: 'return_policy_conflict',
    title: 'Return request conflicts with the current policy',
    surfaces: ['feed', 'tool', 'support'],
    target: { kind: 'policy', ref: dependencyRef('return_policy', 'returns:travel-backpack') },
    initialFact: { text: 'Returns accepted within 30 days', returnRequested: true, returnable: true, policyVersion: 1 },
    changedFact: { text: 'This promotional item is non-returnable', returnRequested: true, returnable: false, policyVersion: 2 },
    input({ surface, fact, phase, outcome }) {
      return claimInput({ id: this.id, surface, factType: 'return_policy', factId: 'returns:travel-backpack', fact, requestedAction: 'quote_policy', allowedUse: 'support', phase, outcome });
    },
  },
]);

function expectedRequest(envelope) {
  return {
    requestedAction: envelope.requestedAction,
    subject: envelope.subject,
    actor: envelope.actor,
  };
}

function project(envelope, surface) {
  return projectTrustedAgentCommerceDecisionEnvelope(envelope, surface, {
    signingSecret: SIGNING_SECRET,
    allowHmac: true,
    trustedKeyId: 'scenario-hmac-key',
    trustedVerificationKeyRef: 'shared-secret:scenario-hmac-key',
    expectedRequest: expectedRequest(envelope),
    now: NOW,
  });
}

function currentDependencies(envelope) {
  return envelope.freshness.dependencies.map((entry) => ({ ...entry }));
}

function runScenario(definition) {
  const initialOutcome = evaluateEcommerceScenarioFacts({
    scenarioId: definition.id,
    baselineFact: definition.initialFact,
    currentFact: definition.initialFact,
    now: NOW,
  });
  const changedOutcome = evaluateEcommerceScenarioFacts({
    scenarioId: definition.id,
    baselineFact: definition.initialFact,
    currentFact: definition.changedFact,
    now: NOW,
  });
  if (!initialOutcome.allowed || changedOutcome.allowed) {
    throw new Error(`scenario domain derivation is incoherent: ${definition.id}.`);
  }

  const initialEnvelopes = definition.surfaces.map((surface) =>
    buildAgentCommerceDecisionEnvelope(
      definition.input({
        surface,
        fact: definition.initialFact,
        phase: 'initial',
        outcome: initialOutcome,
      }),
    ),
  );
  const initialProjections = initialEnvelopes.map((envelope, index) =>
    project(envelope, definition.surfaces[index]),
  );
  const primary = initialEnvelopes[0];
  const baseline = evaluateAgentCommerceDecisionExecution({
    envelope: primary,
    currentDependencies: currentDependencies(primary),
    now: NOW,
  });
  const changedDependencies = currentDependencies(primary).map((entry) =>
    entry.kind === definition.target.kind && entry.ref === definition.target.ref
      ? { ...entry, hash: sha256Hex(definition.changedFact) }
      : entry,
  );
  const changed = evaluateAgentCommerceDecisionExecution({
    envelope: primary,
    currentDependencies: changedDependencies,
    now: NOW,
  });
  const refreshedProjections = definition.surfaces.map((surface) => {
    const envelope = buildAgentCommerceDecisionEnvelope(
      definition.input({
        surface,
        fact: definition.changedFact,
        phase: 'refreshed',
        outcome: changedOutcome,
      }),
    );
    return project(envelope, surface);
  });

  const initialStatuses = initialProjections.map((entry) => entry.status);
  const refreshedStatuses = refreshedProjections.map((entry) => entry.status);
  return Object.freeze({
    id: definition.id,
    title: definition.title,
    domainOutcomeDerived: true,
    domainRuleId: changedOutcome.ruleId,
    evaluatedFactFields: changedOutcome.evaluatedFields,
    initialDomainAllowed: initialOutcome.allowed,
    changedDomainAllowed: changedOutcome.allowed,
    derivedBlockerCode: changedOutcome.blockerCode,
    initialStatus: initialStatuses[0],
    baselinePermitted: baseline.permitted,
    changedStatePermitted: changed.permitted,
    requiresFreshDecision: changed.requiresFreshDecision,
    changedDependencyKinds: Object.freeze(
      [...new Set(changed.mismatches.map((entry) => entry.kind))].sort(),
    ),
    refreshedStatus: refreshedStatuses[0],
    refreshedReasonCodes: Object.freeze([...refreshedProjections[0].reasonCodes]),
    surfaceStatuses: Object.freeze(
      Object.fromEntries(
        definition.surfaces.map((surface, index) => [surface, refreshedStatuses[index]]),
      ),
    ),
    surfaceConsistent:
      new Set(initialStatuses).size === 1 && new Set(refreshedStatuses).size === 1,
    traceabilityComplete:
      Boolean(primary.decisionHash && primary.inputDependencyHash && primary.resultHash) &&
      primary.freshness.dependencies.some(
        (entry) => entry.kind === definition.target.kind && entry.ref === definition.target.ref,
      ),
    accessorReads: null,
  });
}

function runVerifiedStateIdentityScenario() {
  const common = {
    decisionId: 'decision:verified-state-identity:evaluation',
    evaluatedAt: EVALUATED_AT,
    surface: 'feed',
    requestedAction: 'discover',
    subject: { productId: 'product:verified-state-identity' },
    actor: ACTOR,
    signingSecret: SIGNING_SECRET,
    authenticatorKeyId: 'scenario-hmac-key',
    verificationKeyRef: 'shared-secret:scenario-hmac-key',
    freshness: { validUntil: VALID_UNTIL, staleAfter: VALID_UNTIL },
  };
  const blocked = buildAgentCommerceDecisionEnvelope({
    ...common,
    eligibility: { result: 'blocked', source: 'product', blockerCodes: ['product_not_discoverable'] },
    authority: { result: 'not_required', blockerCodes: [] },
  });
  const allowed = buildAgentCommerceDecisionEnvelope({
    ...common,
    decisionId: 'decision:verified-state-identity:allowed-control',
    eligibility: { result: 'allowed', source: 'product', blockerCodes: [] },
    authority: { result: 'not_required', blockerCodes: [] },
  });
  const live = structuredClone(blocked);
  const originalAuthenticator = live.authenticator;
  let accessorReads = 0;
  let drift = false;
  Object.defineProperty(live, 'authenticator', {
    enumerable: true,
    configurable: true,
    get() {
      accessorReads += 1;
      if (accessorReads >= 2) drift = true;
      return originalAuthenticator;
    },
  });
  Object.defineProperty(live, 'basis', {
    enumerable: true,
    configurable: true,
    get() {
      return drift ? allowed.basis : blocked.basis;
    },
  });
  const projection = project(live, 'feed');
  return Object.freeze({
    id: 'verified_state_identity',
    title: 'Runtime state changes after its first read',
    initialStatus: projection.status,
    baselinePermitted: false,
    changedStatePermitted: projection.allowed,
    requiresFreshDecision: false,
    changedDependencyKinds: Object.freeze([]),
    refreshedStatus: projection.status,
    refreshedReasonCodes: Object.freeze([...projection.reasonCodes]),
    surfaceStatuses: Object.freeze({ feed: projection.status }),
    surfaceConsistent: projection.status === 'blocked',
    traceabilityComplete: Boolean(projection.decisionHash && projection.inputDependencyHash && projection.resultHash),
    accessorReads,
  });
}

export function runEcommerceScenarios() {
  const results = Object.freeze([
    ...SCENARIOS.map(runScenario),
    runVerifiedStateIdentityScenario(),
  ]);
  return Object.freeze({
    scenarioCount: results.length,
    scenarioIds: Object.freeze(results.map((entry) => entry.id)),
    baselinePermittedCount: results.filter((entry) => entry.baselinePermitted).length,
    changedStatePreventedCount: results.filter((entry) => !entry.changedStatePermitted).length,
    refreshedSafeOutcomeCount: results.filter((entry) => entry.refreshedStatus !== 'allowed').length,
    derivedSafeOutcomeCount: results.filter(
      (entry) => entry.id === 'verified_state_identity' || entry.changedDomainAllowed === false,
    ).length,
    domainDerivedScenarioCount: results.filter((entry) => entry.domainOutcomeDerived === true).length,
    surfaceConsistentCount: results.filter((entry) => entry.surfaceConsistent).length,
    traceabilityCompleteCount: results.filter((entry) => entry.traceabilityComplete).length,
    results,
  });
}

if (import.meta.url === `file://${process.argv[1]}`) {
  process.stdout.write(`${JSON.stringify(runEcommerceScenarios(), null, 2)}\n`);
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/fixtures.mjs <==
import { sha256Hex } from '../core/hash.mjs';

export const EVALUATED_AT = '2026-07-06T10:12:00.000Z';
export const DEMO_SIGNING_SECRET = 'reference-demo-secret-not-for-production';
export const RULE_SET_VERSION = 'agent-commerce-decision-rules-v4';
export const RULE_SET_HASH = sha256Hex({
  ruleSetVersion: RULE_SET_VERSION,
  scope: 'travel-bags',
});
export const RULE_SET_REF = `ruleset:sha256:${RULE_SET_HASH}`;

export function travelBackpackEvidence() {
  return [
    {
      type: 'inventory_fact',
      id: 'inventory:product:travel-backpack:15',
      hash: sha256Hex('inventory:product:travel-backpack:15'),
    },
    {
      type: 'policy_fact',
      id: 'policy:returns:travel-bags:missing',
      hash: sha256Hex('policy:returns:travel-bags:missing'),
    },
    {
      type: 'generated_claim',
      id: 'generated_claim:returns-summary:refused',
      hash: sha256Hex('generated_claim:returns-summary:refused'),
    },
  ];
}

export function travelBackpackGeneratedClaims() {
  const claimTextHash = sha256Hex('Cabin-size compatible travel backpack.');
  return {
    allowed: false,
    status: 'inherited_refusal',
    claimIds: [
      'generated_claim:cabin-size-compatible',
      'generated_claim:returns-comparison-paragraph',
    ],
    sourceFactRefs: [
      'inventory:travel-backpack:15',
      'policy:returns:travel-bags:missing',
    ],
    derivedFactRefs: [
      'generated_claim:returns-summary:refused',
      `claim_text_hash:${claimTextHash}`,
    ],
    allowedUses: [],
    blockerCodes: [
      'generated_claim_requires_review',
      'inherited_refusal',
    ],
    inheritedRefusalCount: 1,
    axes: {
      source: { status: 'passed', blockerCodes: [] },
      freshness: { status: 'failed', blockerCodes: ['stale_inventory'] },
      scope: { status: 'passed', blockerCodes: [] },
      surface: { status: 'passed', blockerCodes: [] },
      use: {
        status: 'failed',
        blockerCodes: ['generated_claim_requires_review'],
      },
      payload: { status: 'not_evaluated', blockerCodes: [] },
      taint: { status: 'failed', blockerCodes: ['inherited_refusal'] },
    },
  };
}

export function baseInput(overrides = {}) {
  return {
    decisionId:
      overrides.decisionId ??
      'decision:travel-backpack:delegate-payment:2026-07-06T10:12:00Z',
    evaluatedAt: overrides.evaluatedAt ?? EVALUATED_AT,
    ruleSetVersion: overrides.ruleSetVersion ?? RULE_SET_VERSION,
    ruleSetRef: overrides.ruleSetRef ?? RULE_SET_REF,
    authenticatorKeyId:
      overrides.authenticatorKeyId ?? 'reference-demo-hmac-key',
    verificationKeyRef:
      overrides.verificationKeyRef ?? 'shared-secret:reference-demo-hmac-key',
    signingSecret:
      Object.hasOwn(overrides, 'signingSecret')
        ? overrides.signingSecret
        : DEMO_SIGNING_SECRET,
    signingPrivateKeyPem: overrides.signingPrivateKeyPem,
    surface: overrides.surface ?? 'protocol',
    requestedAction: overrides.requestedAction ?? 'delegate_payment',
    subject:
      overrides.subject ?? {
        productId: 'product:travel-backpack',
        sku: 'travel-backpack',
        checkoutId: 'checkout:travel-backpack:demo',
        mandateId: 'mandate:buyer-agent-under-150',
      },
    actor:
      overrides.actor ?? {
        actorType: 'agent',
        agentId: 'agent:buyer-shopping-assistant',
        merchantId: 'merchant:travel-demo',
      },
    inputRefs:
      overrides.inputRefs ?? {
        productRef: 'product:travel-backpack',
        policyRef: 'policy:returns:travel-bags:missing',
        checkoutRef: 'checkout:travel-backpack:demo',
        paymentRef: 'payment-artifact:present-under-150',
        authorityRef: 'mandate:buyer-agent-under-150',
      },
    eligibility:
      overrides.eligibility ?? {
        result: 'blocked',
        blockerCodes: ['stale_inventory', 'missing_return_policy'],
        source: 'combined',
      },
    authority:
      overrides.authority ?? {
        result: 'allowed',
        blockerCodes: [],
      },
    checkout:
      Object.hasOwn(overrides, 'checkout')
        ? overrides.checkout
        : {
            state: 'requires_revalidation',
            validForRequestedAction: false,
            blockerCodes: [
              'invalid_checkout_state',
              'stale_inventory',
              'missing_return_policy',
            ],
          },
    payment:
      Object.hasOwn(overrides, 'payment')
        ? overrides.payment
        : {
            paymentDispatchAttempted: false,
            authorityResult: 'not_evaluated',
            blockerCodes: [],
          },
    generatedClaims:
      Object.hasOwn(overrides, 'generatedClaims')
        ? overrides.generatedClaims
        : travelBackpackGeneratedClaims(),
    evidenceRefs: overrides.evidenceRefs ?? travelBackpackEvidence(),
    freshness:
      overrides.freshness ?? {
        validUntil: '2026-07-06T10:15:00.000Z',
        staleAfter: '2026-07-06T10:15:00.000Z',
        reasonCodes: ['stale_inventory'],
        dependencies: [
          {
            kind: 'inventory',
            ref: 'inventory:travel-backpack:15',
            hash: sha256Hex('inventory:travel-backpack:15'),
            staleAfter: '2026-07-06T10:15:00.000Z',
          },
          {
            kind: 'policy',
            ref: 'policy:returns:travel-bags:missing',
            hash: sha256Hex('policy:returns:travel-bags:missing'),
          },
          {
            kind: 'generated_claim',
            ref: 'generated_claim:cabin-size-compatible',
            hash: sha256Hex('generated_claim:cabin-size-compatible'),
          },
          {
            kind: 'authority',
            ref: 'mandate:buyer-agent-under-150',
            hash: sha256Hex('mandate:buyer-agent-under-150'),
          },
        ],
      },
    nextSafeActions:
      overrides.nextSafeActions ?? [
        {
          action: 'refresh_inventory_facts',
          owner: 'operator',
          reasonCode: 'stale_inventory',
        },
        {
          action: 'attach_return_policy_fact',
          owner: 'operator',
          reasonCode: 'missing_return_policy',
        },
        {
          action: 'review_generated_claim',
          owner: 'operator',
          reasonCode: 'generated_claim_requires_review',
        },
      ],
  };
}

export function allowedGeneratedClaims() {
  const approvedValueHash = sha256Hex('Cabin-size compatible travel backpack.');
  return {
    allowed: true,
    status: 'allowed',
    claimIds: ['claim:cabin-size-compatible'],
    sourceFactRefs: ['product_fact:travel-backpack'],
    derivedFactRefs: [`approved_value_hash:${approvedValueHash}`],
    allowedUses: ['discovery', 'quote', 'paraphrase'],
    inheritedRefusalCount: 0,
    blockerCodes: [],
    axes: {
      source: { status: 'passed', blockerCodes: [] },
      freshness: { status: 'passed', blockerCodes: [] },
      scope: { status: 'passed', blockerCodes: [] },
      surface: { status: 'passed', blockerCodes: [] },
      use: { status: 'passed', blockerCodes: [] },
      payload: { status: 'passed', blockerCodes: [] },
      taint: { status: 'passed', blockerCodes: [] },
    },
  };
}

export function blockedGeneratedClaims() {
  return {
    ...allowedGeneratedClaims(),
    allowed: false,
    status: 'out_of_scope',
    allowedUses: ['internal_review'],
    blockerCodes: [
      'generated_claim_use_axis_blocked',
      'generated_claim_scope_axis_blocked',
    ],
    axes: {
      ...allowedGeneratedClaims().axes,
      scope: { status: 'failed', blockerCodes: ['region_not_covered'] },
      use: { status: 'failed', blockerCodes: ['public_quote_not_allowed'] },
    },
  };
}


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/generated-claim-capability.mjs <==
import {
  bindDerivedGeneratedClaimProvenance,
  canUseGeneratedClaimCapability,
  createGeneratedClaimDependencyProjection,
  sha256Hex,
} from '../index.mjs';
import { allowedGeneratedClaims, blockedGeneratedClaims } from './fixtures.mjs';

const claimText = 'Cabin-size compatible travel backpack.';
const expectedHash = sha256Hex({ claimValue: claimText });
const allowed = canUseGeneratedClaimCapability(allowedGeneratedClaims(), {
  claimId: 'claim:cabin-size-compatible',
  use: 'quote',
  surface: 'product_detail',
  requiredValueHash: expectedHash,
  observedValue: claimText,
});
const drifted = canUseGeneratedClaimCapability(allowedGeneratedClaims(), {
  claimId: 'claim:cabin-size-compatible',
  use: 'quote',
  surface: 'product_detail',
  requiredValueHash: expectedHash,
  observedValue: 'Waterproof expedition backpack.',
});

const productProjection = createGeneratedClaimDependencyProjection({
  generatedClaims: allowedGeneratedClaims(),
  sourceEnvelopeHash: sha256Hex('envelope:product-facts:travel-backpack'),
  sourceEvidencePinHash: sha256Hex('evidence:product-facts:travel-backpack'),
  sourceRecordKey: 'generated-claim:product-summary',
  requestedSurface: 'product_detail',
  requestedUse: 'quote',
  marketCode: 'EU',
});
const policyProjection = createGeneratedClaimDependencyProjection({
  generatedClaims: blockedGeneratedClaims(),
  sourceEnvelopeHash: sha256Hex('envelope:return-policy:travel-bags'),
  sourceEvidencePinHash: sha256Hex('evidence:return-policy:travel-bags'),
  sourceRecordKey: 'generated-claim:return-policy-summary',
  requestedSurface: 'product_detail',
  requestedUse: 'quote',
  marketCode: 'EU',
});
const derivedProvenance = bindDerivedGeneratedClaimProvenance({
  childRecordKey: 'generated-claim:travel-backpack-comparison',
  childPayloadHash: sha256Hex('Cabin-size compatible with return terms unavailable.'),
  dependencyProjections: [productProjection, policyProjection],
});

console.log(JSON.stringify({
  scenario: 'generated claim capability and derived provenance',
  capabilityGate: { allowed, drifted },
  derivedProvenance,
}, null, 2));


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/payment-artifact-evidence.mjs <==
import { buildAgentCommerceDecisionEnvelope } from '../index.mjs';
import { baseInput } from './fixtures.mjs';

const envelope = buildAgentCommerceDecisionEnvelope(
  baseInput({
    requestedAction: 'delegate_payment',
    eligibility: {
      result: 'allowed',
      blockerCodes: [],
      source: 'combined',
    },
    checkout: {
      state: 'requires_payment',
      validForRequestedAction: true,
      blockerCodes: [],
    },
    payment: {
      paymentDispatchAttempted: false,
      authorityResult: 'blocked',
      blockerCodes: [
        'payment_artifact_is_evidence_not_permission',
        'payment_mandate_missing',
      ],
    },
    nextSafeActions: [
      {
        action: 'obtain_buyer_mandate',
        owner: 'buyer',
        reasonCode: 'payment_mandate_missing',
      },
    ],
  }),
);

console.log(
  JSON.stringify(
    {
      scenario: 'payment artifact is evidence not permission',
      paymentDispatchAttempted: envelope.payment.paymentDispatchAttempted,
      reasonCodes: envelope.basis.reasonCodes,
      nextSafeActions: envelope.nextSafeActions,
    },
    null,
    2,
  ),
);


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/projections.mjs <==
import { buildAgentCommerceDecisionEnvelope, publicDecisionProjection, mcpDecisionProjection, operatorDecisionProjection } from '../index.mjs';
import { baseInput } from './fixtures.mjs';

const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
console.log(JSON.stringify({
  scenario: 'projection surfaces',
  public: publicDecisionProjection(envelope, { now: envelope.evaluatedAt }),
  mcp: mcpDecisionProjection(envelope),
  operator: operatorDecisionProjection(envelope),
}, null, 2));


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/shape-validation.mjs <==
import assert from 'node:assert/strict';
import { readFileSync } from 'node:fs';
import { generateKeyPairSync } from 'node:crypto';
import {
  AGENT_COMMERCE_DECISION_ACTIONS,
  AGENT_COMMERCE_DECISION_ACTOR_TYPES,
  AGENT_COMMERCE_DECISION_AUTHORITY_RESULTS,
  AGENT_COMMERCE_DECISION_ELIGIBILITY_SOURCES,
  AGENT_COMMERCE_DECISION_ELIGIBILITY_RESULTS,
  AGENT_COMMERCE_DECISION_NEXT_SAFE_ACTION_OWNERS,
  AGENT_COMMERCE_DECISION_PAYMENT_AUTHORITY_RESULTS,
  AGENT_COMMERCE_DECISION_SURFACES,
  GENERATED_CLAIM_AXIS_KEYS,
  GENERATED_CLAIM_STATUS,
  buildAgentCommerceDecisionEnvelope,
} from '../index.mjs';
import { baseInput } from './fixtures.mjs';

const schema = JSON.parse(
  readFileSync('schemas/agent-commerce-decision-envelope.v4.schema.json', 'utf8'),
);

function resolveRef(ref) {
  assert.ok(ref.startsWith('#/'), `unsupported schema ref: ${ref}`);
  return ref
    .slice(2)
    .split('/')
    .reduce((value, key) => value[key.replaceAll('~1', '/').replaceAll('~0', '~')], schema);
}

function describe(value) {
  if (value === null) return 'null';
  if (Array.isArray(value)) return 'array';
  return typeof value;
}

function matchesType(value, expected) {
  if (expected === 'null') return value === null;
  if (expected === 'array') return Array.isArray(value);
  if (expected === 'object') return value !== null && typeof value === 'object' && !Array.isArray(value);
  if (expected === 'integer') return Number.isInteger(value);
  return typeof value === expected;
}

function validate(value, definition, path = '$') {
  if (definition.$ref) return validate(value, resolveRef(definition.$ref), path);

  for (const constraint of definition.allOf ?? []) {
    validate(value, constraint, path);
  }
  if (definition.if) {
    let matchesCondition = true;
    try {
      validate(value, definition.if, path);
    } catch {
      matchesCondition = false;
    }
    if (matchesCondition && definition.then) validate(value, definition.then, path);
    if (!matchesCondition && definition.else) validate(value, definition.else, path);
  }

  if (definition.oneOf) {
    const successes = [];
    const failures = [];
    for (const option of definition.oneOf) {
      try {
        validate(value, option, path);
        successes.push(option);
      } catch (error) {
        failures.push(error.message);
      }
    }
    assert.equal(
      successes.length,
      1,
      `${path} must match exactly one schema option; matched ${successes.length}. ${failures.join(' | ')}`,
    );
    return;
  }

  if (definition.const !== undefined) {
    assert.deepEqual(value, definition.const, `${path} must equal ${JSON.stringify(definition.const)}`);
  }
  if (definition.enum) {
    assert.ok(definition.enum.includes(value), `${path} has unsupported value ${JSON.stringify(value)}`);
  }
  if (definition.type) {
    const expected = Array.isArray(definition.type) ? definition.type : [definition.type];
    assert.ok(
      expected.some((type) => matchesType(value, type)),
      `${path} must be ${expected.join(' or ')}, received ${describe(value)}`,
    );
  }
  if (typeof value === 'string') {
    if (definition.minLength !== undefined) {
      assert.ok(value.length >= definition.minLength, `${path} is shorter than ${definition.minLength}`);
    }
    if (definition.pattern) {
      assert.match(value, new RegExp(definition.pattern, 'u'), `${path} does not match ${definition.pattern}`);
    }
  }
  if (typeof value === 'number' && definition.minimum !== undefined) {
    assert.ok(value >= definition.minimum, `${path} must be at least ${definition.minimum}`);
  }
  if (Array.isArray(value)) {
    if (definition.minItems !== undefined) {
      assert.ok(value.length >= definition.minItems, `${path} must contain at least ${definition.minItems} items`);
    }
    if (definition.maxItems !== undefined) {
      assert.ok(value.length <= definition.maxItems, `${path} must contain at most ${definition.maxItems} items`);
    }
    if (definition.uniqueItems) {
      const stable = value.map((item) => JSON.stringify(item));
      assert.equal(new Set(stable).size, stable.length, `${path} must contain unique items`);
    }
    if (definition.items) {
      value.forEach((item, index) => validate(item, definition.items, `${path}[${index}]`));
    }
  }
  if (value !== null && typeof value === 'object' && !Array.isArray(value)) {
    for (const key of definition.required ?? []) {
      assert.ok(Object.hasOwn(value, key), `${path} is missing required property ${key}`);
    }
    if (definition.additionalProperties === false) {
      const allowed = new Set(Object.keys(definition.properties ?? {}));
      for (const key of Object.keys(value)) {
        assert.ok(allowed.has(key), `${path}.${key} is not allowed by the schema`);
      }
    }
    for (const [key, child] of Object.entries(definition.properties ?? {})) {
      if (Object.hasOwn(value, key)) validate(value[key], child, `${path}.${key}`);
    }
  }
}

const unsignedEnvelope = buildAgentCommerceDecisionEnvelope(baseInput());
const hmacEnvelope = buildAgentCommerceDecisionEnvelope({
  ...baseInput(),
  signingSecret: 'reference-shape-validation-secret',
});
const { privateKey } = generateKeyPairSync('ed25519');
const signedEnvelope = buildAgentCommerceDecisionEnvelope({
  ...baseInput(),
  signingPrivateKeyPem: privateKey.export({ type: 'pkcs8', format: 'pem' }),
});

for (const envelope of [unsignedEnvelope, hmacEnvelope, signedEnvelope]) {
  validate(envelope, schema);
  assert.equal(envelope.authenticator.protectedHash, envelope.decisionHash);
}

const committedEnvelope = JSON.parse(
  readFileSync('examples/travel-backpack-envelope.json', 'utf8'),
);
validate(committedEnvelope, schema);

assert.deepEqual(
  schema.$defs.action.enum,
  [...AGENT_COMMERCE_DECISION_ACTIONS],
  'schema action vocabulary must match the runtime vocabulary',
);
assert.deepEqual(
  schema.properties.surface.enum,
  [...AGENT_COMMERCE_DECISION_SURFACES],
  'schema surface vocabulary must match the runtime vocabulary',
);
assert.deepEqual(
  schema.$defs.actor.properties.actorType.enum,
  [...AGENT_COMMERCE_DECISION_ACTOR_TYPES],
  'schema actor vocabulary must match the runtime vocabulary',
);
assert.deepEqual(
  schema.$defs.eligibility.properties.source.enum,
  [...AGENT_COMMERCE_DECISION_ELIGIBILITY_SOURCES],
  'schema eligibility-source vocabulary must match the runtime vocabulary',
);
assert.deepEqual(
  schema.$defs.nextSafeAction.properties.owner.enum,
  [...AGENT_COMMERCE_DECISION_NEXT_SAFE_ACTION_OWNERS],
  'schema next-safe-action owner vocabulary must match the runtime vocabulary',
);
assert.deepEqual(
  schema.$defs.projectionStatus.enum,
  [...AGENT_COMMERCE_DECISION_ELIGIBILITY_RESULTS],
  'schema result vocabulary must match the runtime vocabulary',
);

assert.deepEqual(
  schema.$defs.authority.properties.result.enum,
  [...AGENT_COMMERCE_DECISION_AUTHORITY_RESULTS],
  'schema authority vocabulary must match the runtime vocabulary',
);
assert.deepEqual(
  schema.$defs.payment.oneOf.map((option) => option.properties.authorityResult.const),
  [...AGENT_COMMERCE_DECISION_PAYMENT_AUTHORITY_RESULTS],
  'schema payment authority vocabulary must match the runtime vocabulary',
);

assert.deepEqual(
  schema.$defs.generatedClaims.properties.status.enum,
  [...GENERATED_CLAIM_STATUS],
  'schema generated-claim statuses must match the runtime vocabulary',
);
assert.deepEqual(
  schema.$defs.generatedClaims.properties.axes.required,
  [...GENERATED_CLAIM_AXIS_KEYS],
  'schema generated-claim axes must match the runtime vocabulary',
);

const invalidDateEnvelope = structuredClone(unsignedEnvelope);
invalidDateEnvelope.evaluatedAt = '2026-07-06T10:12:00Z';
assert.throws(
  () => validate(invalidDateEnvelope, schema),
  /does not match/u,
  'schema must require canonical UTC timestamps with milliseconds',
);

const invalidSignatureEnvelope = structuredClone(signedEnvelope);
invalidSignatureEnvelope.authenticator.value = 'not-a-canonical-ed25519-signature';
assert.throws(
  () => validate(invalidSignatureEnvelope, schema),
  /does not match/u,
  'schema must reject malformed Ed25519 signatures',
);

const unexpectedFieldEnvelope = structuredClone(unsignedEnvelope);
unexpectedFieldEnvelope.unexpected = true;
assert.throws(
  () => validate(unexpectedFieldEnvelope, schema),
  /not allowed/u,
  'schema must reject unrecognized canonical-envelope fields',
);

const contradictoryAxisEnvelope = structuredClone(unsignedEnvelope);
contradictoryAxisEnvelope.generatedClaims.axes.payload = {
  status: 'not_evaluated',
  blockerCodes: ['generated_claim_requires_review'],
};
assert.throws(
  () => validate(contradictoryAxisEnvelope, schema),
  /must match exactly one schema option/u,
  'schema must reject blockers on passed or not-evaluated axes',
);

const contradictoryPaymentEnvelope = structuredClone(unsignedEnvelope);
contradictoryPaymentEnvelope.payment = {
  paymentDispatchAttempted: false,
  authorityResult: 'not_evaluated',
  blockerCodes: ['invalid_checkout_state'],
};
assert.throws(
  () => validate(contradictoryPaymentEnvelope, schema),
  /must match exactly one schema option/u,
  'schema must reject blockers on unevaluated payment authority',
);

const allowedClaimWithoutUseEnvelope = structuredClone(unsignedEnvelope);
allowedClaimWithoutUseEnvelope.generatedClaims = {
  ...allowedClaimWithoutUseEnvelope.generatedClaims,
  allowed: true,
  status: 'allowed',
  allowedUses: [],
  blockerCodes: [],
  inheritedRefusalCount: 0,
  axes: Object.fromEntries(
    GENERATED_CLAIM_AXIS_KEYS.map((axis) => [
      axis,
      { status: 'passed', blockerCodes: [] },
    ]),
  ),
};
assert.throws(
  () => validate(allowedClaimWithoutUseEnvelope, schema),
  /must contain at least 1 items/u,
  'schema must require at least one allowed use for an allowed claim',
);

console.log('schema validation passed');


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/stale-price.mjs <==
import {
  buildAgentCommerceDecisionEnvelope,
  publicDecisionProjection,
} from '../index.mjs';
import { baseInput, allowedGeneratedClaims } from './fixtures.mjs';

const envelope = buildAgentCommerceDecisionEnvelope(
  baseInput({
    requestedAction: 'discover',
    eligibility: { result: 'allowed', blockerCodes: [], source: 'product' },
    authority: { result: 'not_required', blockerCodes: [] },
    payment: undefined,
    checkout: undefined,
    generatedClaims: allowedGeneratedClaims(),
    freshness: {
      validUntil: '2026-07-06T10:12:01.000Z',
      staleAfter: '2026-07-06T10:12:01.000Z',
      reasonCodes: [],
      dependencies: [
        {
          ref: 'price:travel-backpack:EUR:old',
          kind: 'price',
          validUntil: '2026-07-06T10:12:01.000Z',
        },
      ],
    },
    nextSafeActions: [],
  }),
);

console.log(
  JSON.stringify(
    {
      scenario: 'stale price projection',
      projection: publicDecisionProjection(envelope, {
        now: '2026-07-06T10:12:02.000Z',
      }),
    },
    null,
    2,
  ),
);


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/travel-backpack.mjs <==
import { buildAgentCommerceDecisionEnvelope } from '../index.mjs';
import { baseInput } from './fixtures.mjs';

const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
console.log(JSON.stringify({
  scenario: 'travel-backpack delegate_payment',
  decisionId: envelope.decisionId,
  requestedAction: envelope.requestedAction,
  allowed: envelope.basis.allowed,
  status: envelope.basis.status,
  reasonCodes: envelope.basis.reasonCodes,
  basisSources: envelope.basis.components.map((entry) => entry.source),
  generatedClaimStatus: envelope.generatedClaims.status,
  paymentAuthorityResult: envelope.payment.authorityResult,
  paymentDispatchAttempted: envelope.payment.paymentDispatchAttempted,
  decisionHash: envelope.decisionHash,
}, null, 2));


==> anc/agentic-commerce-blueprint-v0.9.2/src/examples/write-example-outputs.mjs <==
import { mkdirSync, writeFileSync } from 'node:fs';
import {
  bindDerivedGeneratedClaimProvenance,
  buildAgentCommerceDecisionEnvelope,
  canUseGeneratedClaimCapability,
  createGeneratedClaimDependencyProjection,
  mcpDecisionProjection,
  operatorDecisionProjection,
  publicDecisionProjection,
  sha256Hex,
} from '../index.mjs';
import {
  allowedGeneratedClaims,
  baseInput,
  blockedGeneratedClaims,
} from './fixtures.mjs';

mkdirSync('examples', { recursive: true });
const travel = buildAgentCommerceDecisionEnvelope(baseInput());
writeFileSync(
  'examples/travel-backpack-envelope.json',
  `${JSON.stringify(travel, null, 2)}\n`,
);
writeFileSync(
  'examples/public-projection.json',
  `${JSON.stringify(
    publicDecisionProjection(travel, { now: travel.evaluatedAt }),
    null,
    2,
  )}\n`,
);
writeFileSync(
  'examples/mcp-projection.json',
  `${JSON.stringify(mcpDecisionProjection(travel), null, 2)}\n`,
);
writeFileSync(
  'examples/operator-projection.json',
  `${JSON.stringify(operatorDecisionProjection(travel), null, 2)}\n`,
);

const claimValue = 'Cabin-size compatible travel backpack.';
const allowedCapability = canUseGeneratedClaimCapability(
  allowedGeneratedClaims(),
  {
    claimId: 'claim:cabin-size-compatible',
    use: 'quote',
    surface: 'product_detail',
    requiredValueHash: sha256Hex({ claimValue }),
    observedValue: claimValue,
  },
);
const driftedCapability = canUseGeneratedClaimCapability(
  allowedGeneratedClaims(),
  {
    claimId: 'claim:cabin-size-compatible',
    use: 'quote',
    surface: 'product_detail',
    requiredValueHash: sha256Hex({ claimValue }),
    observedValue: 'Waterproof expedition backpack.',
  },
);
const productProjection = createGeneratedClaimDependencyProjection({
  generatedClaims: allowedGeneratedClaims(),
  sourceEnvelopeHash: sha256Hex('envelope:product-facts:travel-backpack'),
  sourceEvidencePinHash: sha256Hex('evidence:product-facts:travel-backpack'),
  sourceRecordKey: 'generated-claim:product-summary',
  requestedSurface: 'product_detail',
  requestedUse: 'quote',
  marketCode: 'EU',
});
const policyProjection = createGeneratedClaimDependencyProjection({
  generatedClaims: blockedGeneratedClaims(),
  sourceEnvelopeHash: sha256Hex('envelope:return-policy:travel-bags'),
  sourceEvidencePinHash: sha256Hex('evidence:return-policy:travel-bags'),
  sourceRecordKey: 'generated-claim:return-policy-summary',
  requestedSurface: 'product_detail',
  requestedUse: 'quote',
  marketCode: 'EU',
});
const derivedProvenance = bindDerivedGeneratedClaimProvenance({
  childRecordKey: 'generated-claim:travel-backpack-comparison',
  childPayloadHash: sha256Hex(
    'Cabin-size compatible with return terms unavailable.',
  ),
  dependencyProjections: [productProjection, policyProjection],
});
writeFileSync(
  'examples/generated-claim-capability.json',
  `${JSON.stringify(
    {
      scenario: 'generated claim capability and derived provenance',
      capabilityGate: {
        allowed: allowedCapability,
        drifted: driftedCapability,
      },
      derivedProvenance,
    },
    null,
    2,
  )}\n`,
);
console.log('example outputs written');


==> anc/agentic-commerce-blueprint-v0.9.2/src/index.mjs <==
export { captureAgentCommerceDecisionEnvelope } from './core/boundary.mjs';
export {
  AGENT_COMMERCE_DECISION_ENVELOPE_CONTRACT_VERSION,
  AGENT_COMMERCE_DECISION_ENVELOPE_SCHEMA_VERSION,
  AGENT_COMMERCE_DECISION_DEFAULT_RULE_SET_VERSION,
  AGENT_COMMERCE_DECISION_DEFAULT_AUTHENTICATOR_KEY_ID,
  AGENT_COMMERCE_DECISION_DEFAULT_VERIFICATION_KEY_REF,
  AGENT_COMMERCE_DECISION_SURFACES,
  AGENT_COMMERCE_DECISION_ACTOR_TYPES,
  AGENT_COMMERCE_DECISION_ELIGIBILITY_SOURCES,
  AGENT_COMMERCE_DECISION_NEXT_SAFE_ACTION_OWNERS,
  AGENT_COMMERCE_DECISION_ACTIONS,
  AGENT_COMMERCE_DECISION_ACTION_RULES,
  AGENT_COMMERCE_DECISION_ELIGIBILITY_RESULTS,
  AGENT_COMMERCE_DECISION_AUTHORITY_RESULTS,
  AGENT_COMMERCE_DECISION_PAYMENT_AUTHORITY_RESULTS,
  agentCommerceDecisionActionRule,
  canonicalAgentCommerceReasonCode,
  agentCommerceReasonCodeTokens,
  agentCommerceReasonCodeHasAny,
  agentCommerceReasonCodesHaveAny,
  uniqueAgentCommerceReasonCodes,
} from './core/actions.mjs';
export {
  buildAgentCommerceDecisionEnvelope,
  buildDecisionEnvelope,
  canonicalRuleSetRef,
  calculateAgentCommerceDecisionEnvelopeHashes,
  evaluateAgentCommerceDecisionEnvelopeSemantics,
  evaluateAgentCommerceDecisionEnvelopeIntegrity,
  verifyDecisionEnvelopeAuthenticator,
} from './core/decision-envelope.mjs';
export {
  createDecisionEnvelopeAuthenticator,
  authenticatorPayload,
} from './core/authenticator.mjs';
export {
  evaluateAgentCommerceDecisionBasis,
  buildAgentCommerceDecisionNextSafeActions,
} from './core/decision-basis.mjs';
export { normalizeEvidenceRefs, sha256EvidenceHash } from './core/evidence.mjs';
export { normalizeFreshness, isFresh } from './core/freshness.mjs';
export { evaluateAgentCommerceDecisionExecution } from './core/execution.mjs';
export {
  normalizeGeneratedClaims,
  buildGeneratedClaimsFromPolicyProjection,
  canUseGeneratedClaimCapability,
  createGeneratedClaimDependencyProjection,
  calculateGeneratedClaimDependencyProjectionHashes,
  bindDerivedGeneratedClaimProvenance,
  GENERATED_CLAIM_STATUS,
  GENERATED_CLAIM_AXIS_KEYS,
  GENERATED_CLAIM_DEPENDENCY_PROJECTION_STATUS,
  GENERATED_CLAIM_INHERITED_REFUSAL_LIMIT,
} from './core/generated-claims.mjs';
export {
  projectAgentCommerceDecisionEnvelope,
  publicDecisionProjection,
  mcpDecisionProjection,
  checkoutDecisionProjection,
  operatorDecisionProjection,
  supportDecisionProjection,
  assertAgentCommerceDecisionRequestBinding,
  projectTrustedAgentCommerceDecisionEnvelope,
} from './core/projections.mjs';
export {
  stableCommercialJsonHash,
  sha256Hex,
  stableJson,
} from './core/hash.mjs';


==> anc/agentic-commerce-blueprint-v0.9.2/src/types.d.ts <==
export const AGENT_COMMERCE_DECISION_ENVELOPE_CONTRACT_VERSION:
  'agent-commerce-decision-envelope-v4';
export const AGENT_COMMERCE_DECISION_ENVELOPE_SCHEMA_VERSION:
  'agent-commerce-decision-envelope-schema-v4';
export const AGENT_COMMERCE_DECISION_DEFAULT_RULE_SET_VERSION:
  'agent-commerce-decision-rules-v4';
export const AGENT_COMMERCE_DECISION_DEFAULT_AUTHENTICATOR_KEY_ID: string;
export const AGENT_COMMERCE_DECISION_DEFAULT_VERIFICATION_KEY_REF: string;

export type AgentCommerceDecisionSurface =
  | 'feed'
  | 'tool'
  | 'checkout'
  | 'admin'
  | 'support'
  | 'protocol';

export type AgentCommerceDecisionActorType =
  | 'agent'
  | 'buyer'
  | 'merchant'
  | 'operator'
  | 'system';

export type AgentCommerceDecisionAction =
  | 'discover'
  | 'compare'
  | 'quote_policy'
  | 'add_to_cart'
  | 'prepare_checkout'
  | 'delegate_payment'
  | 'complete_checkout'
  | 'show_generated_claim'
  | 'explain';

export type AgentCommerceDecisionEligibilityResult =
  | 'allowed'
  | 'blocked'
  | 'requires_revalidation'
  | 'requires_review'
  | 'requires_confirmation';

export type AgentCommerceDecisionProjectionStatus =
  AgentCommerceDecisionEligibilityResult;

export type AgentCommerceDecisionAuthorityResult =
  | 'allowed'
  | 'blocked'
  | 'not_required';

export type AgentCommerceDecisionPaymentAuthorityResult =
  | 'allowed'
  | 'blocked'
  | 'not_evaluated';

export type AgentCommerceDecisionGeneratedClaimStatus =
  | 'allowed'
  | 'requires_review'
  | 'refused_here'
  | 'inherited_refusal'
  | 'stale'
  | 'out_of_scope'
  | 'absent';

export type AgentCommerceDecisionGeneratedClaimAxisStatus =
  | 'passed'
  | 'failed'
  | 'not_evaluated';

export type AgentCommerceDecisionGeneratedClaimAxis = {
  readonly status: AgentCommerceDecisionGeneratedClaimAxisStatus;
  readonly blockerCodes: readonly string[];
};

export type AgentCommerceDecisionGeneratedClaimAxes = {
  readonly source: AgentCommerceDecisionGeneratedClaimAxis;
  readonly freshness: AgentCommerceDecisionGeneratedClaimAxis;
  readonly scope: AgentCommerceDecisionGeneratedClaimAxis;
  readonly surface: AgentCommerceDecisionGeneratedClaimAxis;
  readonly use: AgentCommerceDecisionGeneratedClaimAxis;
  readonly payload: AgentCommerceDecisionGeneratedClaimAxis;
  readonly taint: AgentCommerceDecisionGeneratedClaimAxis;
};

export type GeneratedClaimDependencyProjectionStatus =
  | 'usable'
  | 'refused_here'
  | 'never_grounded';

export type GeneratedClaimDependencyRequestContext = {
  readonly requestedSurface: string;
  readonly requestedUse: string | null;
  readonly marketCode: string | null;
  readonly localeCode: string | null;
  readonly jurisdictionCode: string | null;
  readonly channelCode: string | null;
};

export type GeneratedClaimInheritedRefusal = {
  readonly sourceProjectionHash: string | null;
  readonly sourceEnvelopeHash: string | null;
  readonly sourceRecordKey: string | null;
  readonly status: Exclude<GeneratedClaimDependencyProjectionStatus, 'usable'>;
  readonly refusalKind: string;
  readonly axis: keyof AgentCommerceDecisionGeneratedClaimAxes;
  readonly blockerCodes: readonly string[];
};

export type GeneratedClaimDependencyProjection = {
  readonly projectionHash: string;
  readonly requestContextHash: string;
  readonly sourceEnvelopeHash: string | null;
  readonly sourceEvidencePinHash: string | null;
  readonly sourceRecordKey: string | null;
  readonly requestContext: GeneratedClaimDependencyRequestContext;
  readonly status: GeneratedClaimDependencyProjectionStatus;
  readonly refusalKind: string | null;
  readonly refusalAxis: keyof AgentCommerceDecisionGeneratedClaimAxes | null;
  readonly axes: AgentCommerceDecisionGeneratedClaimAxes;
  readonly blockerCodes: readonly string[];
  readonly inheritedRefusals: readonly GeneratedClaimInheritedRefusal[];
};

export type DerivedGeneratedClaimProvenance = {
  readonly childRecordKey: string;
  readonly childPayloadHash: string;
  readonly dependencyRefs: readonly {
    readonly projectionHash: string;
    readonly sourceEnvelopeHash: string | null;
    readonly sourceEvidencePinHash: string | null;
    readonly sourceRecordKey: string | null;
    readonly requestContextHash: string;
    readonly status: GeneratedClaimDependencyProjectionStatus;
    readonly requestedSurface: string;
    readonly requestedUse: string | null;
    readonly refusalKind: string | null;
  }[];
  readonly inheritedRefusals: readonly GeneratedClaimInheritedRefusal[];
  readonly inheritedRefusalCount: number;
  readonly canonicalHash: string;
  readonly derivedFactRefs: readonly string[];
};

export type AgentCommerceGeneratedClaimsSection = {
  readonly allowed: boolean;
  readonly status: AgentCommerceDecisionGeneratedClaimStatus;
  readonly claimIds: readonly string[];
  readonly sourceFactRefs: readonly string[];
  readonly derivedFactRefs: readonly string[];
  readonly allowedUses: readonly string[];
  readonly axes: AgentCommerceDecisionGeneratedClaimAxes;
  readonly blockerCodes: readonly string[];
  readonly inheritedRefusalCount: number;
};

export type AgentCommerceDecisionEnvelopeAuthenticator =
  | {
      readonly kind: 'digital_signature';
      readonly algorithm: 'ed25519';
      readonly format: 'detached';
      readonly keyId: string;
      readonly verificationKeyRef: string;
      readonly protectedHash: string;
      readonly value: string;
      readonly verifiable: true;
    }
  | {
      readonly kind: 'message_authentication_code';
      readonly algorithm: 'hmac-sha256';
      readonly format: 'detached';
      readonly keyId: string;
      readonly verificationKeyRef: string;
      readonly protectedHash: string;
      readonly value: string;
      readonly verifiable: true;
    }
  | {
      readonly kind: 'unsigned';
      readonly algorithm: 'none';
      readonly format: 'none';
      readonly protectedHash: string;
      readonly verifiable: false;
      readonly warning: 'missing_platform_signing_key';
    };

export type AgentCommerceDecisionSubject = {
  readonly productId?: string;
  readonly variantId?: string;
  readonly sku?: string;
  readonly checkoutId?: string;
  readonly mandateId?: string;
  readonly orderId?: string;
};

export type AgentCommerceDecisionActor = {
  readonly actorType: AgentCommerceDecisionActorType;
  readonly agentId?: string;
  readonly merchantId?: string;
};

export type AgentCommerceDecisionInputRefs = {
  readonly productRef?: string;
  readonly policyRef?: string;
  readonly checkoutRef?: string;
  readonly paymentRef?: string;
  readonly authorityRef?: string;
};

export type AgentCommerceDecisionEvidenceRef = {
  readonly type: string;
  readonly id: string;
  readonly hash: string;
  readonly hashAlgorithm: 'sha256';
};

export type AgentCommerceDecisionFreshnessDependencyKind =
  | 'product'
  | 'price'
  | 'inventory'
  | 'policy'
  | 'checkout'
  | 'mandate'
  | 'generated_claim'
  | 'authority'
  | 'payment'
  | 'evidence';

export type AgentCommerceDecisionFreshnessDependency = {
  readonly ref: string;
  readonly kind: AgentCommerceDecisionFreshnessDependencyKind;
  readonly validUntil?: string | null;
  readonly staleAfter?: string | null;
  readonly hash?: string | null;
};

export type AgentCommerceDecisionFreshness = {
  readonly evaluatedAt: string;
  readonly validUntil: string | null;
  readonly staleAfter: string | null;
  readonly reasonCodes: readonly string[];
  readonly dependencies: readonly AgentCommerceDecisionFreshnessDependency[];
};

export type AgentCommerceDecisionBasisComponent = {
  readonly code: string;
  readonly source:
    | 'eligibility'
    | 'authority'
    | 'checkout'
    | 'payment'
    | 'generated_claim';
  readonly field: string;
  readonly value: string | number | boolean | null;
  readonly contributesTo:
    | 'status'
    | 'payment_dispatch'
    | 'generated_claim_use';
};

export type AgentCommerceDecisionBasis = {
  readonly status: AgentCommerceDecisionProjectionStatus;
  readonly allowed: boolean;
  readonly reasonCodes: readonly string[];
  readonly components: readonly AgentCommerceDecisionBasisComponent[];
};

export type AgentCommerceDecisionNextSafeAction = {
  readonly action: string;
  readonly owner: 'system' | 'operator' | 'buyer' | 'merchant';
  readonly reasonCode: string;
};

export type AgentCommerceDecisionEnvelope = {
  readonly contractVersion: 'agent-commerce-decision-envelope-v4';
  readonly envelopeSchemaVersion: 'agent-commerce-decision-envelope-schema-v4';
  readonly decisionId: string;
  readonly decisionHash: string;
  readonly inputDependencyHash: string;
  readonly resultHash: string;
  readonly evaluatedAt: string;
  readonly ruleSetVersion: string;
  readonly ruleSetRef: string;
  readonly ruleSetHash: string;
  readonly authenticator: AgentCommerceDecisionEnvelopeAuthenticator;
  readonly freshness: AgentCommerceDecisionFreshness;
  readonly basis: AgentCommerceDecisionBasis;
  readonly surface?: AgentCommerceDecisionSurface;
  readonly subject: AgentCommerceDecisionSubject;
  readonly actor: AgentCommerceDecisionActor;
  readonly requestedAction: AgentCommerceDecisionAction;
  readonly inputRefs?: AgentCommerceDecisionInputRefs;
  readonly eligibility: {
    readonly result: AgentCommerceDecisionEligibilityResult;
    readonly blockerCodes: readonly string[];
    readonly source:
      | 'product'
      | 'policy'
      | 'checkout'
      | 'payment'
      | 'operator'
      | 'combined';
  };
  readonly authority: {
    readonly result: AgentCommerceDecisionAuthorityResult;
    readonly blockerCodes: readonly string[];
  };
  readonly checkout?: {
    readonly state: string;
    readonly validForRequestedAction: boolean;
    readonly blockerCodes: readonly string[];
  };
  readonly payment?: {
    readonly paymentDispatchAttempted: boolean;
    readonly authorityResult: AgentCommerceDecisionPaymentAuthorityResult;
    readonly blockerCodes: readonly string[];
  };
  readonly generatedClaims?: AgentCommerceGeneratedClaimsSection;
  readonly evidenceRefs: readonly AgentCommerceDecisionEvidenceRef[];
  readonly nextSafeActions: readonly AgentCommerceDecisionNextSafeAction[];
};

export type AgentCommerceDecisionEnvelopeInput = {
  readonly decisionId?: string | null;
  readonly evaluatedAt?: string | Date | null;
  readonly ruleSetVersion?: string | null;
  readonly ruleSetRef?: string | null;
  readonly authenticatorKeyId?: string | null;
  readonly signingSecret?: string | null;
  readonly signingPrivateKeyPem?: string | null;
  readonly verificationKeyRef?: string | null;
  readonly surface?: AgentCommerceDecisionSurface;
  readonly subject?: AgentCommerceDecisionSubject | null;
  readonly actor?: Partial<AgentCommerceDecisionActor> | null;
  readonly requestedAction: AgentCommerceDecisionAction;
  readonly inputRefs?: AgentCommerceDecisionInputRefs | null;
  readonly eligibility?: {
    readonly result?: AgentCommerceDecisionEligibilityResult;
    readonly blockerCodes?: readonly string[] | null;
    readonly source?:
      | 'product'
      | 'policy'
      | 'checkout'
      | 'payment'
      | 'operator'
      | 'combined';
    readonly requiresRevalidation?: boolean;
    readonly requiresReview?: boolean;
    readonly requiresConfirmation?: boolean;
  } | null;
  readonly authority?: {
    readonly result?: AgentCommerceDecisionAuthorityResult;
    readonly blockerCodes?: readonly string[] | null;
    readonly required?: boolean;
  } | null;
  readonly checkout?: AgentCommerceDecisionEnvelope['checkout'] | null;
  readonly payment?: Partial<NonNullable<AgentCommerceDecisionEnvelope['payment']>> | null;
  readonly generatedClaims?: Partial<AgentCommerceGeneratedClaimsSection> | null;
  readonly evidenceRefs?: readonly (
    | AgentCommerceDecisionEvidenceRef
    | {
        readonly type: string;
        readonly id: string;
        readonly hash: string;
      }
  )[] | null;
  readonly freshness?: {
    readonly validUntil?: string | Date | null;
    readonly staleAfter?: string | Date | null;
    readonly reasonCodes?: readonly string[] | null;
    readonly dependencies?: readonly (
      AgentCommerceDecisionFreshnessDependency & {
        readonly validUntil?: string | Date | null;
        readonly staleAfter?: string | Date | null;
      }
    )[] | null;
  } | null;
  readonly nextSafeActions?: readonly AgentCommerceDecisionNextSafeAction[] | null;
};

export type AgentCommerceDecisionProjection = {
  readonly envelopeSchemaVersion: 'agent-commerce-decision-envelope-schema-v4';
  readonly ruleSetRef: string;
  readonly ruleSetHash: string;
  readonly authenticator: AgentCommerceDecisionEnvelopeAuthenticator;
  readonly decisionHash: string;
  readonly inputDependencyHash: string;
  readonly resultHash: string;
  readonly requestedAction: AgentCommerceDecisionAction;
  readonly allowed: boolean;
  readonly status: AgentCommerceDecisionProjectionStatus;
  readonly reasonCodes: readonly string[];
  readonly basisComponents?: readonly AgentCommerceDecisionBasisComponent[];
  readonly freshness?: {
    readonly evaluatedAt: string;
    readonly validUntil: string | null;
    readonly staleAfter: string | null;
    readonly reasonCodes: readonly string[];
    readonly dependencyCount: number;
    readonly dependencyKinds: readonly AgentCommerceDecisionFreshnessDependencyKind[];
  };
  readonly checkout?: AgentCommerceDecisionEnvelope['checkout'];
  readonly payment?: AgentCommerceDecisionEnvelope['payment'];
  readonly generatedClaims?: AgentCommerceGeneratedClaimsSection & {
    readonly approvedValueHash?: string | null;
    readonly claimTextHash?: string | null;
    readonly quoteTextHash?: string | null;
  };
  readonly paymentDispatchAttempted?: boolean;
  readonly nextSafeActions: readonly AgentCommerceDecisionNextSafeAction[];
};

export function buildAgentCommerceDecisionEnvelope(
  input: AgentCommerceDecisionEnvelopeInput,
): AgentCommerceDecisionEnvelope;
export const buildDecisionEnvelope: typeof buildAgentCommerceDecisionEnvelope;

export function calculateAgentCommerceDecisionEnvelopeHashes(
  envelope: Omit<
    AgentCommerceDecisionEnvelope,
    'decisionHash' | 'inputDependencyHash' | 'resultHash' | 'authenticator'
  >,
): {
  readonly inputDependencyHash: string;
  readonly resultHash: string;
  readonly decisionHash: string;
};
export type AgentCommerceDecisionEnvelopeSemanticReasonCode =
  | 'decision_id_missing'
  | 'surface_invalid'
  | 'actor_type_invalid'
  | 'requested_action_invalid'
  | 'eligibility_result_invalid'
  | 'eligibility_source_invalid'
  | 'eligibility_blocker_conflict'
  | 'authority_result_invalid'
  | 'authority_blocker_conflict'
  | 'checkout_blocker_conflict'
  | 'payment_authority_result_invalid'
  | 'payment_blocker_conflict'
  | 'payment_evaluation_prerequisite_conflict'
  | 'payment_dispatch_semantic_conflict'
  | 'generated_claim_semantic_mismatch'
  | 'generated_claim_semantic_evaluation_failed'
  | 'freshness_evaluation_time_mismatch'
  | 'allowed_with_freshness_blockers'
  | 'next_safe_action_owner_invalid'
  | 'rule_set_identity_mismatch'
  | 'rule_set_identity_invalid'
  | 'basis_semantic_mismatch'
  | 'basis_semantic_evaluation_failed';
export type AgentCommerceDecisionEnvelopeIntegrityReasonCode =
  | AgentCommerceDecisionEnvelopeSemanticReasonCode
  | 'contract_version_mismatch'
  | 'envelope_schema_version_mismatch'
  | 'input_dependency_hash_mismatch'
  | 'result_hash_mismatch'
  | 'decision_hash_mismatch'
  | 'hash_recalculation_failed'
  | 'basis_reason_component_mismatch'
  | 'authenticator_invalid';
export function evaluateAgentCommerceDecisionEnvelopeSemantics(
  envelope: AgentCommerceDecisionEnvelope,
): {
  readonly valid: boolean;
  readonly reasonCodes: readonly AgentCommerceDecisionEnvelopeSemanticReasonCode[];
};
export function evaluateAgentCommerceDecisionEnvelopeIntegrity(input: {
  readonly envelope: AgentCommerceDecisionEnvelope;
  readonly signingSecret?: string | null;
  readonly verificationPublicKeyPem?: string | null;
  readonly allowUnsignedLocalDevelopment?: boolean;
}): {
  readonly valid: boolean;
  readonly reasonCodes: readonly AgentCommerceDecisionEnvelopeIntegrityReasonCode[];
};

export function verifyDecisionEnvelopeAuthenticator(input: {
  readonly decisionHash: string;
  readonly envelopeSchemaVersion: string;
  readonly ruleSetHash: string;
  readonly authenticator: AgentCommerceDecisionEnvelopeAuthenticator;
  readonly signingSecret?: string | null;
  readonly verificationPublicKeyPem?: string | null;
  readonly allowUnsignedLocalDevelopment?: boolean;
}): boolean;
export function publicDecisionProjection(
  envelope: AgentCommerceDecisionEnvelope,
  options?: { readonly now?: string | Date },
): AgentCommerceDecisionProjection & { readonly exportable: boolean };
export function mcpDecisionProjection(
  envelope: AgentCommerceDecisionEnvelope,
): AgentCommerceDecisionProjection & {
  readonly tool_result_type: 'agent_commerce_decision';
  readonly paymentDispatchAttempted: boolean;
};
export function operatorDecisionProjection(
  envelope: AgentCommerceDecisionEnvelope,
): AgentCommerceDecisionProjection & { readonly ownerCodes: readonly string[] };
export function checkoutDecisionProjection(
  envelope: AgentCommerceDecisionEnvelope,
): AgentCommerceDecisionProjection & {
  readonly mutationAllowed: boolean;
  readonly paymentDispatchAttempted: boolean;
};
export function supportDecisionProjection(
  envelope: AgentCommerceDecisionEnvelope,
): AgentCommerceDecisionProjection & { readonly blockerSummary: string };
export function sha256Hex(value: unknown): string;
export function stableCommercialJsonHash(value: unknown): string;
export function stableJson(value: unknown): string;

export const AGENT_COMMERCE_DECISION_SURFACES:
  readonly AgentCommerceDecisionSurface[];
export const AGENT_COMMERCE_DECISION_ACTOR_TYPES:
  readonly AgentCommerceDecisionActorType[];
export const AGENT_COMMERCE_DECISION_ELIGIBILITY_SOURCES: readonly (
  | 'product'
  | 'policy'
  | 'checkout'
  | 'payment'
  | 'operator'
  | 'combined'
)[];
export const AGENT_COMMERCE_DECISION_NEXT_SAFE_ACTION_OWNERS:
  readonly AgentCommerceDecisionNextSafeAction['owner'][];
export const AGENT_COMMERCE_DECISION_ACTIONS: readonly AgentCommerceDecisionAction[];
export const AGENT_COMMERCE_DECISION_ELIGIBILITY_RESULTS:
  readonly AgentCommerceDecisionEligibilityResult[];
export const AGENT_COMMERCE_DECISION_AUTHORITY_RESULTS:
  readonly AgentCommerceDecisionAuthorityResult[];
export const AGENT_COMMERCE_DECISION_PAYMENT_AUTHORITY_RESULTS:
  readonly AgentCommerceDecisionPaymentAuthorityResult[];
export const AGENT_COMMERCE_DECISION_ACTION_RULES: Readonly<
  Record<
    AgentCommerceDecisionAction,
    {
      readonly mutatesState: boolean;
      readonly checkoutBoundary: boolean;
      readonly paymentBoundary: boolean;
      readonly generatedClaimUse: boolean;
    }
  >
>;
export function agentCommerceDecisionActionRule(
  action: AgentCommerceDecisionAction,
): (typeof AGENT_COMMERCE_DECISION_ACTION_RULES)[AgentCommerceDecisionAction];
export function canonicalAgentCommerceReasonCode(code: string): string;
export function agentCommerceReasonCodeTokens(code: string): string[];
export function agentCommerceReasonCodeHasAny(
  code: string,
  expectedTokens: readonly string[],
): boolean;
export function agentCommerceReasonCodesHaveAny(
  codes: readonly string[],
  expectedTokens: readonly string[],
): boolean;
export function uniqueAgentCommerceReasonCodes(
  values: readonly (string | null | undefined)[] | null | undefined,
): string[];

export function canonicalRuleSetRef(input: {
  readonly ruleSetVersion: string;
  readonly ruleSetRef?: string | null;
}): { readonly ruleSetRef: string; readonly ruleSetHash: string };

export function authenticatorPayload(input: {
  readonly decisionHash: string;
  readonly envelopeSchemaVersion: string;
  readonly ruleSetHash: string;
  readonly keyId: string;
  readonly verificationKeyRef: string;
}): string;
export function createDecisionEnvelopeAuthenticator(input: {
  readonly decisionHash: string;
  readonly envelopeSchemaVersion: string;
  readonly keyId: string;
  readonly verificationKeyRef: string;
  readonly ruleSetHash: string;
  readonly signingSecret?: string | null;
  readonly signingPrivateKeyPem?: string | null;
}): AgentCommerceDecisionEnvelopeAuthenticator;

export function evaluateAgentCommerceDecisionBasis(input: {
  readonly requestedAction: AgentCommerceDecisionAction;
  readonly eligibility: AgentCommerceDecisionEnvelope['eligibility'];
  readonly authority: AgentCommerceDecisionEnvelope['authority'];
  readonly checkout?: AgentCommerceDecisionEnvelope['checkout'];
  readonly payment?: AgentCommerceDecisionEnvelope['payment'];
  readonly generatedClaims?: AgentCommerceGeneratedClaimsSection;
}): AgentCommerceDecisionBasis;
export function buildAgentCommerceDecisionNextSafeActions(
  reasonCodes: readonly string[],
  options?: {
    readonly defaultAction?: string;
    readonly defaultOwner?: AgentCommerceDecisionNextSafeAction['owner'];
  },
): AgentCommerceDecisionNextSafeAction[];

export function sha256EvidenceHash(input: {
  readonly providedHash?: unknown;
  readonly id?: unknown;
  readonly type?: unknown;
}): string;
export function normalizeEvidenceRefs(
  values: readonly Record<string, unknown>[] | null | undefined,
): AgentCommerceDecisionEvidenceRef[];

export function normalizeFreshness(input: {
  readonly freshness?: AgentCommerceDecisionEnvelopeInput['freshness'];
  readonly evaluatedAt: string;
  readonly inputRefs?: AgentCommerceDecisionInputRefs;
  readonly evidenceRefs: readonly AgentCommerceDecisionEvidenceRef[];
  readonly generatedClaims?: AgentCommerceGeneratedClaimsSection;
  readonly basis: AgentCommerceDecisionBasis;
}): AgentCommerceDecisionFreshness;
export function isFresh(
  freshness: AgentCommerceDecisionFreshness | null | undefined,
  now?: string,
): boolean;

export const GENERATED_CLAIM_STATUS:
  readonly AgentCommerceDecisionGeneratedClaimStatus[];
export const GENERATED_CLAIM_AXIS_KEYS: readonly (
  keyof AgentCommerceDecisionGeneratedClaimAxes
)[];
export const GENERATED_CLAIM_DEPENDENCY_PROJECTION_STATUS:
  readonly GeneratedClaimDependencyProjectionStatus[];
export const GENERATED_CLAIM_INHERITED_REFUSAL_LIMIT: 256;
export function normalizeGeneratedClaims(
  input: Partial<AgentCommerceGeneratedClaimsSection> | null | undefined,
): AgentCommerceGeneratedClaimsSection | undefined;
export function buildGeneratedClaimsFromPolicyProjection(
  input?: Record<string, unknown>,
): AgentCommerceGeneratedClaimsSection;
export function canUseGeneratedClaimCapability(
  generatedClaims: Partial<AgentCommerceGeneratedClaimsSection> | null,
  input: {
    readonly claimId: string;
    readonly use: string;
    readonly surface: string;
    readonly requiredValueHash: string;
    readonly observedValue?: unknown;
    readonly claimValueHash?: string | null;
  },
): {
  readonly allowed: boolean;
  readonly status: 'allowed' | 'refused_here';
  readonly blockerCodes: readonly string[];
  readonly axes: AgentCommerceDecisionGeneratedClaimAxes;
  readonly providedValueHash: string | null;
  readonly requiredValueHash: string | null;
};

export function createGeneratedClaimDependencyProjection(input: {
  readonly generatedClaims?: Partial<AgentCommerceGeneratedClaimsSection> | null;
  readonly sourceEnvelopeHash?: string | null;
  readonly sourceEvidencePinHash?: string | null;
  readonly sourceRecordKey?: string | null;
  readonly requestedSurface: string;
  readonly requestedUse?: string | null;
  readonly marketCode?: string | null;
  readonly localeCode?: string | null;
  readonly jurisdictionCode?: string | null;
  readonly channelCode?: string | null;
  readonly requestContext?: Partial<GeneratedClaimDependencyRequestContext> & {
    readonly requestedSurface: string;
  };
  readonly status?: GeneratedClaimDependencyProjectionStatus;
  readonly refusalKind?: string | null;
  readonly refusalAxis?: keyof AgentCommerceDecisionGeneratedClaimAxes | null;
  readonly blockerCodes?: readonly string[] | null;
  readonly inheritedRefusals?: readonly GeneratedClaimInheritedRefusal[] | null;
}): GeneratedClaimDependencyProjection;

export function calculateGeneratedClaimDependencyProjectionHashes(
  projection: Omit<GeneratedClaimDependencyProjection, 'projectionHash' | 'requestContextHash'> &
    Partial<Pick<GeneratedClaimDependencyProjection, 'projectionHash' | 'requestContextHash'>>,
): {
  readonly requestContextHash: string;
  readonly projectionHash: string;
};

export function bindDerivedGeneratedClaimProvenance(input: {
  readonly childRecordKey: string;
  readonly childPayloadHash: string;
  readonly dependencyProjections: readonly GeneratedClaimDependencyProjection[];
}): DerivedGeneratedClaimProvenance;

export function projectAgentCommerceDecisionEnvelope(
  envelope: AgentCommerceDecisionEnvelope,
  surface: AgentCommerceDecisionSurface,
): AgentCommerceDecisionProjection & Record<string, unknown>;

export function assertAgentCommerceDecisionRequestBinding(
  envelope: AgentCommerceDecisionEnvelope,
  expectedRequest: {
    readonly requestedAction: AgentCommerceDecisionAction;
    readonly subject: AgentCommerceDecisionSubject;
    readonly actor: AgentCommerceDecisionActor;
  },
): void;

export function projectTrustedAgentCommerceDecisionEnvelope(
  envelope: unknown,
  surface: AgentCommerceDecisionSurface,
  options?: {
    readonly verificationPublicKeyPem?: string | null;
    readonly signingSecret?: string | null;
    readonly allowHmac?: boolean;
    readonly allowUnsignedLocalDevelopment?: boolean;
    readonly trustedKeyId?: string | null;
    readonly trustedVerificationKeyRef?: string | null;
    readonly expectedRequest?: {
      readonly requestedAction: AgentCommerceDecisionAction;
      readonly subject: AgentCommerceDecisionSubject;
      readonly actor: AgentCommerceDecisionActor;
    } | null;
    readonly now?: string | Date;
  },
): AgentCommerceDecisionProjection & Record<string, unknown>;

export function captureAgentCommerceDecisionEnvelope(
  value: unknown,
  options?: {
    readonly maxDepth?: number;
    readonly maxNodes?: number;
  },
): AgentCommerceDecisionEnvelope;

export type AgentCommerceCurrentDependency = {
  readonly kind: AgentCommerceDecisionFreshnessDependencyKind;
  readonly ref?: string;
  readonly id?: string;
  readonly hash?: string | null;
  readonly value?: unknown;
  readonly validUntil?: string | null;
  readonly staleAfter?: string | null;
};

export type AgentCommerceExecutionMismatch = {
  readonly kind: AgentCommerceDecisionFreshnessDependencyKind;
  readonly ref: string;
  readonly reasonCode: string;
  readonly expectedHash: string | null;
  readonly currentHash: string | null;
};

export type AgentCommerceExecutionEvaluation = {
  readonly permitted: boolean;
  readonly requiresFreshDecision: boolean;
  readonly reasonCodes: readonly string[];
  readonly mismatches: readonly AgentCommerceExecutionMismatch[];
};

export function evaluateAgentCommerceDecisionExecution(input: {
  readonly envelope: AgentCommerceDecisionEnvelope;
  readonly currentDependencies?: readonly AgentCommerceCurrentDependency[];
  readonly now?: string | Date;
}): AgentCommerceExecutionEvaluation;


==> anc/agentic-commerce-blueprint-v0.9.2/tests/boundary-snapshot.test.mjs <==
import test from 'node:test';
import assert from 'node:assert/strict';
import {
  buildAgentCommerceDecisionEnvelope,
  captureAgentCommerceDecisionEnvelope,
  projectTrustedAgentCommerceDecisionEnvelope,
} from '../src/index.mjs';

const COMMON = {
  decisionId: 'decision:verified-state-identity',
  evaluatedAt: '2026-07-14T12:00:00.000Z',
  surface: 'feed',
  requestedAction: 'discover',
  subject: { productId: 'product:verified-state-identity' },
  actor: { actorType: 'agent', agentId: 'agent:boundary-test' },
  freshness: { validUntil: '2026-07-14T13:00:00.000Z' },
};

function blockedEnvelope() {
  return buildAgentCommerceDecisionEnvelope({
    ...COMMON,
    eligibility: {
      result: 'blocked',
      source: 'product',
      blockerCodes: ['product_not_discoverable'],
    },
    authority: { result: 'not_required', blockerCodes: [] },
  });
}

function allowedEnvelope() {
  return buildAgentCommerceDecisionEnvelope({
    ...COMMON,
    eligibility: { result: 'allowed', source: 'product', blockerCodes: [] },
    authority: { result: 'not_required', blockerCodes: [] },
  });
}

function projectionOptions() {
  return {
    allowUnsignedLocalDevelopment: true,
    expectedRequest: {
      requestedAction: COMMON.requestedAction,
      subject: COMMON.subject,
      actor: COMMON.actor,
    },
    now: new Date('2026-07-14T12:01:00.000Z'),
  };
}

test('boundary capture creates a detached deeply frozen snapshot', () => {
  const external = structuredClone(blockedEnvelope());
  const captured = captureAgentCommerceDecisionEnvelope(external);

  assert.notEqual(captured, external);
  assert.deepEqual(captured, external);
  assert.equal(Object.isFrozen(captured), true);
  assert.equal(Object.isFrozen(captured.basis), true);
  assert.equal(Object.isFrozen(captured.basis.reasonCodes), true);

  external.basis.allowed = true;
  external.basis.status = 'allowed';
  assert.equal(captured.basis.allowed, false);
  assert.equal(captured.basis.status, 'blocked');
});

test('trusted projection preserves the state that was captured and verified', () => {
  const blocked = blockedEnvelope();
  const allowed = allowedEnvelope();
  const live = structuredClone(blocked);
  let authenticatorReads = 0;
  let drift = false;
  const originalAuthenticator = live.authenticator;

  Object.defineProperty(live, 'authenticator', {
    enumerable: true,
    configurable: true,
    get() {
      authenticatorReads += 1;
      if (authenticatorReads >= 2) drift = true;
      return originalAuthenticator;
    },
  });
  Object.defineProperty(live, 'basis', {
    enumerable: true,
    configurable: true,
    get() {
      return drift ? allowed.basis : blocked.basis;
    },
  });

  const projection = projectTrustedAgentCommerceDecisionEnvelope(
    live,
    'feed',
    projectionOptions(),
  );

  assert.equal(authenticatorReads, 1);
  assert.equal(drift, false);
  assert.equal(projection.allowed, false);
  assert.equal(projection.status, 'blocked');
  assert.ok(projection.reasonCodes.includes('product_not_discoverable'));
});

test('nested changing accessors are captured once before verification', () => {
  const blocked = blockedEnvelope();
  const live = structuredClone(blocked);
  let reads = 0;
  const protectedAllowed = blocked.basis.allowed;
  Object.defineProperty(live.basis, 'allowed', {
    enumerable: true,
    configurable: true,
    get() {
      reads += 1;
      return reads === 1 ? protectedAllowed : true;
    },
  });

  const projection = projectTrustedAgentCommerceDecisionEnvelope(
    live,
    'feed',
    projectionOptions(),
  );

  assert.equal(reads, 1);
  assert.equal(projection.allowed, false);
});

test('boundary capture rejects sparse arrays', () => {
  const external = structuredClone(blockedEnvelope());
  external.basis.reasonCodes = new Array(1);
  assert.throws(
    () => captureAgentCommerceDecisionEnvelope(external),
    /sparse_array/u,
  );
});

test('boundary capture does not invoke custom array iterators', () => {
  const external = structuredClone(blockedEnvelope());
  Object.defineProperty(external.basis.reasonCodes, Symbol.iterator, {
    value() {
      throw new Error('custom iterator must not run');
    },
  });
  const captured = captureAgentCommerceDecisionEnvelope(external);
  assert.ok(captured.basis.reasonCodes.includes('product_not_discoverable'));
});

test('boundary capture converts access failures into a bounded parse error', () => {
  const hostile = Object.create(null);
  Object.defineProperty(hostile, 'contractVersion', {
    enumerable: true,
    get() {
      throw new Error('hostile getter');
    },
  });
  assert.throws(
    () => captureAgentCommerceDecisionEnvelope(hostile),
    /input_access_failed/u,
  );
});

test('boundary capture rejects non-JSON runtime values and cycles', () => {
  const withFunction = structuredClone(blockedEnvelope());
  withFunction.extra = () => true;
  assert.throws(
    () => captureAgentCommerceDecisionEnvelope(withFunction),
    /non_json_value/u,
  );

  const cyclic = structuredClone(blockedEnvelope());
  cyclic.self = cyclic;
  assert.throws(
    () => captureAgentCommerceDecisionEnvelope(cyclic),
    /cyclic_value/u,
  );
});

test('boundary capture normalizes revoked proxy failures', () => {
  const { proxy, revoke } = Proxy.revocable({}, {});
  revoke();
  assert.throws(
    () => captureAgentCommerceDecisionEnvelope(proxy),
    /input_access_failed/u,
  );
});

test('boundary capture rejects array allocation beyond the node budget', () => {
  const external = structuredClone(blockedEnvelope());
  external.basis.reasonCodes = Array.from({ length: 4 }, () => 'product_not_discoverable');
  assert.throws(
    () => captureAgentCommerceDecisionEnvelope(external, { maxNodes: 3 }),
    /array_length_limit_exceeded|node_limit_exceeded/u,
  );
});


==> anc/agentic-commerce-blueprint-v0.9.2/tests/controlled-ablations.test.mjs <==
import test from 'node:test';
import assert from 'node:assert/strict';
import { runControlledAblations } from '../src/examples/controlled-ablations.mjs';

const STUDY = runControlledAblations();
const RESULTS = new Map(STUDY.results.map((entry) => [entry.id, entry]));

function result(id) {
  const entry = RESULTS.get(id);
  assert.ok(entry, `missing ablation result: ${id}`);
  return entry;
}

test('removing execution-time dependency revalidation permits a stale changed-price decision', () => {
  const entry = result('dependency_revalidation_removed');
  assert.equal(entry.protectedOutcome.permitted, false);
  assert.equal(entry.protectedOutcome.requiresFreshDecision, true);
  assert.ok(entry.protectedOutcome.reasonCodes.includes('price_dependency_changed'));
  assert.equal(entry.ablatedOutcome.permitted, true);
  assert.equal(entry.safetyRegressionObserved, true);
});

test('removing detached verified-state capture permits post-verification state drift', () => {
  const entry = result('detached_capture_removed');
  assert.equal(entry.protectedOutcome.allowed, false);
  assert.equal(entry.protectedOutcome.status, 'blocked');
  assert.equal(entry.protectedOutcome.accessorReads, 1);
  assert.equal(entry.ablatedOutcome.allowed, true);
  assert.equal(entry.ablatedOutcome.status, 'allowed');
  assert.equal(entry.ablatedOutcome.driftObserved, true);
  assert.equal(entry.safetyRegressionObserved, true);
});

test('removing surface binding permits cross-surface redirection', () => {
  const entry = result('surface_binding_removed');
  assert.equal(entry.protectedOutcome.rejected, true);
  assert.match(entry.protectedOutcome.message, /surface mismatch/u);
  assert.equal(entry.ablatedOutcome.accepted, true);
  assert.equal(entry.ablatedOutcome.envelopeSurface, 'feed');
  assert.equal(entry.ablatedOutcome.projectedSurface, 'tool');
  assert.equal(entry.safetyRegressionObserved, true);
});

test('removing live request rebinding permits action, actor, and subject redirection', () => {
  const entry = result('live_request_binding_removed');
  assert.equal(entry.protectedOutcome.mismatchProbeCount, 3);
  assert.equal(entry.protectedOutcome.rejectedCount, 3);
  assert.equal(entry.ablatedOutcome.acceptedWithoutLiveRequest, true);
  assert.equal(entry.safetyRegressionObserved, true);
});

test('removing refusal propagation launders a refused parent into a usable child claim', () => {
  const entry = result('refusal_propagation_removed');
  assert.notEqual(entry.protectedOutcome.parentStatus, 'usable');
  assert.ok(entry.protectedOutcome.inheritedRefusalCount > 0);
  assert.equal(entry.protectedOutcome.childAllowed, false);
  assert.equal(entry.ablatedOutcome.inheritedRefusalCount, 0);
  assert.equal(entry.ablatedOutcome.childAllowed, true);
  assert.equal(entry.safetyRegressionObserved, true);
});

test('controlled ablation corpus is complete and deterministic at the summary level', () => {
  assert.equal(STUDY.studyType, 'controlled_negative_control_ablation');
  assert.equal(STUDY.ablationCount, 5);
  assert.equal(STUDY.protectedControlSuccessCount, 5);
  assert.equal(STUDY.expectedRegressionObservedCount, 5);
  assert.equal(STUDY.allExpectedRegressionsObserved, true);
  assert.deepEqual(
    STUDY.results.map((entry) => entry.id),
    [
      'dependency_revalidation_removed',
      'detached_capture_removed',
      'surface_binding_removed',
      'live_request_binding_removed',
      'refusal_propagation_removed',
    ],
  );
});


==> anc/agentic-commerce-blueprint-v0.9.2/tests/decision-envelope.test.mjs <==
import test from 'node:test';
import assert from 'node:assert/strict';
import { generateKeyPairSync } from 'node:crypto';
import {
  AGENT_COMMERCE_DECISION_ACTION_RULES,
  AGENT_COMMERCE_DECISION_ACTIONS,
  agentCommerceReasonCodeHasAny,
  bindDerivedGeneratedClaimProvenance,
  buildAgentCommerceDecisionNextSafeActions,
  buildAgentCommerceDecisionEnvelope,
  buildGeneratedClaimsFromPolicyProjection,
  calculateAgentCommerceDecisionEnvelopeHashes,
  calculateGeneratedClaimDependencyProjectionHashes,
  evaluateAgentCommerceDecisionEnvelopeIntegrity,
  evaluateAgentCommerceDecisionEnvelopeSemantics,
  canUseGeneratedClaimCapability,
  createGeneratedClaimDependencyProjection,
  GENERATED_CLAIM_INHERITED_REFUSAL_LIMIT,
  mcpDecisionProjection,
  normalizeEvidenceRefs,
  normalizeFreshness,
  normalizeGeneratedClaims,
  operatorDecisionProjection,
  publicDecisionProjection,
  projectTrustedAgentCommerceDecisionEnvelope,
  sha256Hex,
  verifyDecisionEnvelopeAuthenticator,
} from '../src/index.mjs';
import {
  baseInput,
  allowedGeneratedClaims,
  blockedGeneratedClaims,
  travelBackpackGeneratedClaims,
  DEMO_SIGNING_SECRET,
} from '../src/examples/fixtures.mjs';

const sha = /^[a-f0-9]{64}$/u;

function liveRequestBinding(envelope) {
  return {
    requestedAction: envelope.requestedAction,
    subject: envelope.subject,
    actor: envelope.actor,
  };
}

test('v4 envelope exposes the canonical contract and content-addressed rule set', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
  assert.equal(envelope.contractVersion, 'agent-commerce-decision-envelope-v4');
  assert.equal(
    envelope.envelopeSchemaVersion,
    'agent-commerce-decision-envelope-schema-v4',
  );
  assert.equal(envelope.ruleSetVersion, 'agent-commerce-decision-rules-v4');
  assert.match(envelope.ruleSetHash, sha);
  assert.ok(envelope.ruleSetRef.includes(envelope.ruleSetHash));
  assert.match(envelope.decisionHash, sha);
  assert.match(envelope.inputDependencyHash, sha);
  assert.match(envelope.resultHash, sha);
});

test('action vocabulary and rules include generated-claim display and explanation', () => {
  assert.deepEqual(Object.keys(AGENT_COMMERCE_DECISION_ACTION_RULES), [
    ...AGENT_COMMERCE_DECISION_ACTIONS,
  ]);
  assert.equal(
    AGENT_COMMERCE_DECISION_ACTION_RULES.show_generated_claim.generatedClaimUse,
    true,
  );
  assert.equal(AGENT_COMMERCE_DECISION_ACTION_RULES.explain.mutatesState, false);
  assert.equal(
    AGENT_COMMERCE_DECISION_ACTION_RULES.delegate_payment.paymentBoundary,
    true,
  );
});

test('builder rejects vocabulary that would violate the canonical schema', () => {
  assert.throws(
    () => buildAgentCommerceDecisionEnvelope(baseInput({ surface: 'mobile' })),
    /surface must be one of/u,
  );
  assert.throws(
    () =>
      buildAgentCommerceDecisionEnvelope(
        baseInput({ actor: { actorType: 'assistant' } }),
      ),
    /actor\.actorType must be one of/u,
  );
  assert.throws(
    () =>
      buildAgentCommerceDecisionEnvelope(
        baseInput({
          eligibility: {
            result: 'blocked',
            blockerCodes: ['missing_return_policy'],
            source: 'catalog',
          },
        }),
      ),
    /eligibility\.source must be one of/u,
  );
  assert.throws(
    () =>
      buildAgentCommerceDecisionEnvelope(
        baseInput({
          nextSafeActions: [
            {
              action: 'review',
              owner: 'reviewer',
              reasonCode: 'missing_return_policy',
            },
          ],
        }),
      ),
    /nextSafeActions\.owner must be one of/u,
  );
});

test('requires_confirmation remains distinct from blocked and review states', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(
    baseInput({
      requestedAction: 'prepare_checkout',
      eligibility: {
        requiresConfirmation: true,
        blockerCodes: [],
        source: 'checkout',
      },
      checkout: undefined,
      payment: undefined,
      generatedClaims: undefined,
    }),
  );
  assert.equal(envelope.eligibility.result, 'requires_confirmation');
  assert.equal(envelope.basis.status, 'requires_confirmation');
  assert.equal(envelope.basis.allowed, false);
});

test('hard authority and checkout blocks dominate softer eligibility outcomes', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(
    baseInput({
      eligibility: {
        result: 'requires_revalidation',
        blockerCodes: [],
        source: 'combined',
      },
      authority: {
        result: 'blocked',
        blockerCodes: ['mandate_expired'],
      },
      checkout: {
        state: 'requires_revalidation',
        validForRequestedAction: false,
        blockerCodes: ['stale_inventory'],
      },
    }),
  );
  assert.equal(envelope.basis.status, 'blocked');
  assert.ok(envelope.basis.reasonCodes.includes('authority_blocked'));
  assert.ok(envelope.basis.reasonCodes.includes('mandate_expired'));
});

test('generated-claim review remains a review outcome when the action uses the claim', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(
    baseInput({
      requestedAction: 'show_generated_claim',
      eligibility: {
        result: 'requires_review',
        blockerCodes: [],
        source: 'policy',
      },
      authority: { result: 'not_required', blockerCodes: [] },
      checkout: undefined,
      payment: undefined,
      generatedClaims: {
        ...blockedGeneratedClaims(),
        status: 'requires_review',
        blockerCodes: ['generated_claim_requires_review'],
        axes: {
          ...allowedGeneratedClaims().axes,
          payload: {
            status: 'not_evaluated',
            blockerCodes: ['generated_claim_requires_review'],
          },
        },
      },
      freshness: {
        validUntil: '2026-07-06T10:15:00.000Z',
        staleAfter: '2026-07-06T10:15:00.000Z',
        reasonCodes: [],
      },
    }),
  );
  assert.equal(envelope.basis.status, 'requires_review');
  assert.equal(envelope.basis.allowed, false);
  assert.equal(envelope.generatedClaims.status, 'requires_review');
});

test('contradictory allowed sections are rejected at construction', () => {
  assert.throws(
    () =>
      buildAgentCommerceDecisionEnvelope(
        baseInput({
          eligibility: {
            result: 'allowed',
            blockerCodes: ['missing_return_policy'],
            source: 'policy',
          },
        }),
      ),
    /eligibility\.result cannot be allowed/u,
  );
  assert.throws(
    () =>
      buildAgentCommerceDecisionEnvelope(
        baseInput({
          authority: {
            result: 'allowed',
            blockerCodes: ['mandate_expired'],
          },
        }),
      ),
    /authority\.result cannot be allowed/u,
  );
  assert.throws(
    () =>
      buildAgentCommerceDecisionEnvelope(
        baseInput({
          checkout: {
            state: 'requires_payment',
            validForRequestedAction: true,
            blockerCodes: [],
          },
          payment: {
            authorityResult: 'allowed',
            blockerCodes: ['invalid_checkout_state'],
            paymentDispatchAttempted: false,
          },
        }),
      ),
    /payment\.authorityResult cannot be allowed/u,
  );
});

test('payment authority is not evaluated when actor authority or checkout validity prevents evaluation', () => {
  const invalidCheckout = buildAgentCommerceDecisionEnvelope(
    baseInput({
      payment: {
        paymentDispatchAttempted: false,
        authorityResult: 'blocked',
        blockerCodes: ['invalid_checkout_state'],
      },
    }),
  );
  assert.deepEqual(invalidCheckout.payment, {
    paymentDispatchAttempted: false,
    authorityResult: 'not_evaluated',
    blockerCodes: [],
  });
  assert.equal(
    invalidCheckout.basis.reasonCodes.includes('payment_authority_blocked'),
    false,
  );

  const blockedActor = buildAgentCommerceDecisionEnvelope(
    baseInput({
      authority: { result: 'blocked', blockerCodes: ['mandate_expired'] },
      checkout: {
        state: 'requires_payment',
        validForRequestedAction: true,
        blockerCodes: [],
      },
      payment: {
        paymentDispatchAttempted: false,
        authorityResult: 'allowed',
        blockerCodes: [],
      },
    }),
  );
  assert.equal(blockedActor.payment.authorityResult, 'not_evaluated');
});

test('semantic evaluation rejects contradictory deserialized sections', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
  const contradictory = structuredClone(envelope);
  contradictory.authority = {
    result: 'allowed',
    blockerCodes: ['mandate_expired'],
  };
  const semantics = evaluateAgentCommerceDecisionEnvelopeSemantics(contradictory);
  assert.equal(semantics.valid, false);
  assert.ok(semantics.reasonCodes.includes('authority_blocker_conflict'));
  assert.ok(semantics.reasonCodes.includes('basis_semantic_mismatch'));
});

test('semantic evaluation rejects payment-prerequisite and generated-claim drift', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput());

  const paymentDrift = structuredClone(envelope);
  paymentDrift.payment = {
    paymentDispatchAttempted: false,
    authorityResult: 'blocked',
    blockerCodes: ['invalid_checkout_state'],
  };
  const paymentSemantics =
    evaluateAgentCommerceDecisionEnvelopeSemantics(paymentDrift);
  assert.ok(
    paymentSemantics.reasonCodes.includes(
      'payment_evaluation_prerequisite_conflict',
    ),
  );

  const claimDrift = structuredClone(envelope);
  claimDrift.generatedClaims.status = 'requires_review';
  const claimSemantics =
    evaluateAgentCommerceDecisionEnvelopeSemantics(claimDrift);
  assert.ok(
    claimSemantics.reasonCodes.includes('generated_claim_semantic_mismatch'),
  );
});

test('reason semantics match complete tokens rather than substrings', () => {
  assert.equal(agentCommerceReasonCodeHasAny('missing_return_policy', ['policy']), true);
  assert.equal(agentCommerceReasonCodeHasAny('metapolicyx_signal', ['policy']), false);
  assert.deepEqual(buildAgentCommerceDecisionNextSafeActions(['metapolicyx_signal']), [
    {
      action: 'resolve_commerce_blocker',
      owner: 'merchant',
      reasonCode: 'metapolicyx_signal',
    },
  ]);
});

test('HMAC authenticator verifies with the shared secret and rejects the wrong secret', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
  assert.equal(envelope.authenticator.kind, 'message_authentication_code');
  assert.equal(envelope.authenticator.algorithm, 'hmac-sha256');
  assert.equal(envelope.authenticator.format, 'detached');
  assert.equal(envelope.authenticator.protectedHash, envelope.decisionHash);
  assert.equal(
    verifyDecisionEnvelopeAuthenticator({
      decisionHash: envelope.decisionHash,
      envelopeSchemaVersion: envelope.envelopeSchemaVersion,
      ruleSetHash: envelope.ruleSetHash,
      authenticator: envelope.authenticator,
      signingSecret: DEMO_SIGNING_SECRET,
    }),
    true,
  );
  assert.equal(
    verifyDecisionEnvelopeAuthenticator({
      decisionHash: envelope.decisionHash,
      envelopeSchemaVersion: envelope.envelopeSchemaVersion,
      ruleSetHash: envelope.ruleSetHash,
      authenticator: envelope.authenticator,
      signingSecret: 'wrong-secret',
    }),
    false,
  );
});

test('Ed25519 authenticator verifies with the public key', () => {
  const { privateKey, publicKey } = generateKeyPairSync('ed25519');
  const privateKeyPem = privateKey.export({ type: 'pkcs8', format: 'pem' });
  const publicKeyPem = publicKey.export({ type: 'spki', format: 'pem' });
  const envelope = buildAgentCommerceDecisionEnvelope(
    baseInput({
      signingSecret: null,
      signingPrivateKeyPem: privateKeyPem,
      authenticatorKeyId: 'reference-demo-ed25519-key',
      verificationKeyRef: 'public-key:reference-demo-ed25519-key',
    }),
  );
  assert.equal(envelope.authenticator.kind, 'digital_signature');
  assert.equal(envelope.authenticator.algorithm, 'ed25519');
  assert.equal(
    verifyDecisionEnvelopeAuthenticator({
      decisionHash: envelope.decisionHash,
      envelopeSchemaVersion: envelope.envelopeSchemaVersion,
      ruleSetHash: envelope.ruleSetHash,
      authenticator: envelope.authenticator,
      verificationPublicKeyPem: publicKeyPem,
    }),
    true,
  );
});

test('unsigned envelopes are rejected unless local development acceptance is explicit', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(
    baseInput({ signingSecret: null, signingPrivateKeyPem: null }),
  );
  assert.equal(envelope.authenticator.kind, 'unsigned');
  const verificationInput = {
    decisionHash: envelope.decisionHash,
    envelopeSchemaVersion: envelope.envelopeSchemaVersion,
    ruleSetHash: envelope.ruleSetHash,
    authenticator: envelope.authenticator,
  };
  assert.equal(verifyDecisionEnvelopeAuthenticator(verificationInput), false);
  assert.equal(
    verifyDecisionEnvelopeAuthenticator({
      ...verificationInput,
      allowUnsignedLocalDevelopment: true,
    }),
    true,
  );
});

test('authenticator is bound to decisionHash and ruleSetHash', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
  assert.equal(
    verifyDecisionEnvelopeAuthenticator({
      decisionHash: sha256Hex('tampered'),
      envelopeSchemaVersion: envelope.envelopeSchemaVersion,
      ruleSetHash: envelope.ruleSetHash,
      authenticator: envelope.authenticator,
      signingSecret: DEMO_SIGNING_SECRET,
    }),
    false,
  );
  assert.equal(
    verifyDecisionEnvelopeAuthenticator({
      decisionHash: envelope.decisionHash,
      envelopeSchemaVersion: envelope.envelopeSchemaVersion,
      ruleSetHash: sha256Hex('different-rules'),
      authenticator: envelope.authenticator,
      signingSecret: DEMO_SIGNING_SECRET,
    }),
    false,
  );
});

test('decisionId is protected by the dependency hash and authenticator', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
  const mutated = structuredClone(envelope);
  mutated.decisionId = 'decision:tampered';
  const integrity = evaluateAgentCommerceDecisionEnvelopeIntegrity({
    envelope: mutated,
    signingSecret: DEMO_SIGNING_SECRET,
  });
  assert.equal(integrity.valid, false);
  assert.ok(integrity.reasonCodes.includes('input_dependency_hash_mismatch'));
  assert.ok(integrity.reasonCodes.includes('decision_hash_mismatch'));
});

test('evidence refs require explicit SHA-256 pins and reject identity conflicts', () => {
  const hash = sha256Hex({ days: 7 });
  const refs = normalizeEvidenceRefs([
    { type: 'policy_fact', id: 'policy:returns:seven-day', hash },
    { type: 'policy_fact', id: 'policy:returns:seven-day', hash },
  ]);
  assert.equal(refs.length, 1);
  assert.equal(refs[0].hashAlgorithm, 'sha256');
  assert.equal(refs[0].hash, hash);
  assert.throws(
    () => normalizeEvidenceRefs([
      { type: 'policy_fact', id: 'policy:returns:seven-day' },
    ]),
    /requires an explicit SHA-256/u,
  );
  assert.throws(
    () => normalizeEvidenceRefs([
      { type: 'policy_fact', id: 'policy:returns:seven-day', hash },
      { type: 'policy_fact', id: 'policy:returns:seven-day', hash: sha256Hex({ days: 14 }) },
    ]),
    /conflicting SHA-256 hashes/u,
  );
});

test('input hash changes with dependency or rule-set changes while result may remain blocked', () => {
  const first = buildAgentCommerceDecisionEnvelope(baseInput());
  const dependencyChange = buildAgentCommerceDecisionEnvelope(
    baseInput({
      inputRefs: {
        ...baseInput().inputRefs,
        productRef: 'product:travel-backpack:v2',
      },
    }),
  );
  const changedRuleSetHash = sha256Hex('agent-commerce-decision-rules-v4.1');
  const ruleChange = buildAgentCommerceDecisionEnvelope(
    baseInput({
      ruleSetVersion: 'agent-commerce-decision-rules-v4.1',
      ruleSetRef: `ruleset:sha256:${changedRuleSetHash}`,
    }),
  );
  assert.equal(first.basis.status, dependencyChange.basis.status);
  assert.notEqual(first.inputDependencyHash, dependencyChange.inputDependencyHash);
  assert.notEqual(first.ruleSetHash, ruleChange.ruleSetHash);
  assert.notEqual(first.inputDependencyHash, ruleChange.inputDependencyHash);
});

test('decisionHash wraps contract, schema, dependency and result hashes', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
  assert.equal(
    envelope.decisionHash,
    sha256Hex({
      contractVersion: envelope.contractVersion,
      envelopeSchemaVersion: envelope.envelopeSchemaVersion,
      inputDependencyHash: envelope.inputDependencyHash,
      resultHash: envelope.resultHash,
    }),
  );
});

test('generated-claim state is visible but does not falsely cause delegate-payment failure', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
  assert.equal(envelope.generatedClaims.status, 'inherited_refusal');
  assert.equal(envelope.generatedClaims.inheritedRefusalCount, 1);
  assert.equal(envelope.generatedClaims.axes.taint.status, 'failed');
  assert.equal(
    envelope.basis.reasonCodes.includes('generated_claim_requires_review'),
    false,
  );
  assert.equal(envelope.payment.paymentDispatchAttempted, false);
  assert.deepEqual(envelope.freshness.reasonCodes, ['stale_inventory']);
});

test('show-generated-claim action can require review while preserving inherited-refusal status', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(
    baseInput({
      requestedAction: 'show_generated_claim',
      eligibility: {
        result: 'requires_review',
        blockerCodes: [],
        source: 'policy',
      },
      authority: { result: 'not_required', blockerCodes: [] },
      checkout: undefined,
      payment: undefined,
      generatedClaims: travelBackpackGeneratedClaims(),
      freshness: {
        validUntil: '2026-07-06T10:15:00.000Z',
        staleAfter: '2026-07-06T10:15:00.000Z',
        reasonCodes: ['stale_inventory'],
      },
    }),
  );
  assert.equal(envelope.basis.status, 'requires_review');
  assert.equal(envelope.generatedClaims.status, 'inherited_refusal');
});

test('generated-claim status and axes follow one canonical precedence', () => {
  const claim = normalizeGeneratedClaims({
    allowed: false,
    status: 'requires_review',
    claimIds: ['claim:collision'],
    blockerCodes: ['generated_claim_requires_review', 'inherited_refusal'],
    inheritedRefusalCount: 1,
    axes: {
      source: { status: 'passed', blockerCodes: [] },
      freshness: { status: 'passed', blockerCodes: ['stale_inventory'] },
      scope: { status: 'passed', blockerCodes: [] },
      surface: { status: 'passed', blockerCodes: [] },
      use: { status: 'failed', blockerCodes: ['generated_claim_requires_review'] },
      payload: { status: 'not_evaluated', blockerCodes: [] },
      taint: { status: 'failed', blockerCodes: ['inherited_refusal'] },
    },
  });
  assert.equal(claim.status, 'inherited_refusal');
  assert.deepEqual(claim.axes.freshness, {
    status: 'failed',
    blockerCodes: ['stale_inventory'],
  });
  assert.deepEqual(claim.axes.payload, {
    status: 'not_evaluated',
    blockerCodes: [],
  });

  const absent = normalizeGeneratedClaims({
    allowed: false,
    status: 'inherited_refusal',
    claimIds: [],
    blockerCodes: ['inherited_refusal'],
    inheritedRefusalCount: 1,
  });
  assert.equal(absent.status, 'absent');
  assert.deepEqual(absent.blockerCodes, []);
  assert.equal(absent.inheritedRefusalCount, 0);
});

test('policy projection mapping uses the same generated-claim precedence', () => {
  const inherited = buildGeneratedClaimsFromPolicyProjection({
    projectionState: {
      allowed: false,
      claimIds: ['claim:policy-summary'],
      outcomeCodes: [
        'generated_claim_requires_review',
        'stale_inventory',
        'inherited_refusal',
      ],
      inheritedRefusalCount: 1,
      axes: {
        source: { status: 'passed', blockerCodes: [] },
        freshness: { status: 'failed', blockerCodes: ['stale_inventory'] },
        scope: { status: 'passed', blockerCodes: [] },
        surface: { status: 'passed', blockerCodes: [] },
        use: {
          status: 'failed',
          blockerCodes: ['generated_claim_requires_review'],
        },
        payload: { status: 'not_evaluated', blockerCodes: [] },
        taint: { status: 'failed', blockerCodes: ['inherited_refusal'] },
      },
    },
  });
  assert.equal(inherited.status, 'inherited_refusal');

  const localRefusal = buildGeneratedClaimsFromPolicyProjection({
    status: 'refused_here',
    projectionState: {
      allowed: false,
      claimIds: ['claim:local-refusal'],
      outcomeCodes: ['stale_inventory'],
      axes: {
        source: { status: 'passed', blockerCodes: [] },
        freshness: { status: 'failed', blockerCodes: ['stale_inventory'] },
        scope: { status: 'passed', blockerCodes: [] },
        surface: { status: 'passed', blockerCodes: [] },
        use: { status: 'passed', blockerCodes: [] },
        payload: { status: 'passed', blockerCodes: [] },
        taint: { status: 'passed', blockerCodes: [] },
      },
    },
  });
  assert.equal(localRefusal.status, 'refused_here');
});

test('generated-claim blockers contribute when the requested action uses generated claims', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(
    baseInput({
      requestedAction: 'show_generated_claim',
      eligibility: {
        result: 'blocked',
        blockerCodes: ['generated_claim_use_axis_blocked'],
        source: 'policy',
      },
      checkout: undefined,
      payment: undefined,
      generatedClaims: blockedGeneratedClaims(),
    }),
  );
  assert.ok(envelope.basis.components.some((entry) => entry.source === 'generated_claim'));
  assert.ok(envelope.basis.reasonCodes.includes('generated_claim_out_of_scope'));
});

test('generated claim capability gate rejects value-hash drift', () => {
  const claimValue = 'Cabin-size compatible travel backpack.';
  const expectedHash = sha256Hex({ claimValue });
  const allowed = canUseGeneratedClaimCapability(allowedGeneratedClaims(), {
    claimId: 'claim:cabin-size-compatible',
    use: 'quote',
    surface: 'product_detail',
    requiredValueHash: expectedHash,
    observedValue: claimValue,
  });
  const drifted = canUseGeneratedClaimCapability(allowedGeneratedClaims(), {
    claimId: 'claim:cabin-size-compatible',
    use: 'quote',
    surface: 'product_detail',
    requiredValueHash: expectedHash,
    observedValue: 'Waterproof expedition backpack.',
  });
  assert.equal(allowed.allowed, true);
  assert.equal(drifted.allowed, false);
  assert.ok(drifted.blockerCodes.includes('generated_claim_value_hash_mismatch'));
});

test('allowed generated claims require declared uses and a fully bound capability request', () => {
  const missingUses = normalizeGeneratedClaims({
    ...allowedGeneratedClaims(),
    allowedUses: [],
  });
  assert.equal(missingUses.allowed, false);
  assert.equal(missingUses.status, 'out_of_scope');
  assert.equal(missingUses.axes.use.status, 'failed');
  assert.ok(
    missingUses.axes.use.blockerCodes.includes(
      'generated_claim_allowed_use_missing',
    ),
  );

  const incompleteCapability = canUseGeneratedClaimCapability(
    allowedGeneratedClaims(),
    {},
  );
  assert.equal(incompleteCapability.allowed, false);
  assert.ok(incompleteCapability.blockerCodes.includes('generated_claim_id_required'));
  assert.ok(incompleteCapability.blockerCodes.includes('generated_claim_use_required'));
  assert.ok(incompleteCapability.blockerCodes.includes('generated_claim_surface_required'));
  assert.ok(incompleteCapability.blockerCodes.includes('generated_claim_value_missing'));
});

test('opaque generated-claim identities preserve case and do not collapse', () => {
  const claim = normalizeGeneratedClaims({
    ...allowedGeneratedClaims(),
    claimIds: ['Claim:SKU-ABC', 'claim:sku-abc'],
    sourceFactRefs: ['Fact:SKU-ABC', 'fact:sku-abc'],
    derivedFactRefs: [
      ...allowedGeneratedClaims().derivedFactRefs,
      'Derived:SKU-ABC',
      'derived:sku-abc',
    ],
  });
  assert.deepEqual(claim.claimIds, ['Claim:SKU-ABC', 'claim:sku-abc']);
  assert.deepEqual(claim.sourceFactRefs, ['Fact:SKU-ABC', 'fact:sku-abc']);
  assert.ok(claim.derivedFactRefs.includes('Derived:SKU-ABC'));
  assert.ok(claim.derivedFactRefs.includes('derived:sku-abc'));

  const claimValue = 'Cabin-size compatible travel backpack.';
  const requiredValueHash = sha256Hex({ claimValue });
  const exact = canUseGeneratedClaimCapability(claim, {
    claimId: 'Claim:SKU-ABC',
    use: 'quote',
    surface: 'product_detail',
    requiredValueHash,
    observedValue: claimValue,
  });
  const wrongCase = canUseGeneratedClaimCapability(claim, {
    claimId: 'CLAIM:SKU-ABC',
    use: 'quote',
    surface: 'product_detail',
    requiredValueHash,
    observedValue: claimValue,
  });
  assert.equal(exact.allowed, true);
  assert.equal(wrongCase.allowed, false);
  assert.ok(wrongCase.blockerCodes.includes('generated_claim_id_not_available'));
});

test('eligibility validation reports the eligibility result field', () => {
  assert.throws(
    () => buildAgentCommerceDecisionEnvelope(baseInput({
      eligibility: { result: 'unknown', blockerCodes: [], source: 'combined' },
    })),
    /eligibility\.result must be one of/u,
  );
});

test('projections preserve canonical hashes and apply only surface-specific behavior', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
  const publicProjection = publicDecisionProjection(envelope, {
    now: envelope.evaluatedAt,
  });
  const mcpProjection = mcpDecisionProjection(envelope);
  const operatorProjection = operatorDecisionProjection(envelope);
  for (const projection of [publicProjection, mcpProjection, operatorProjection]) {
    assert.equal(projection.envelopeSchemaVersion, envelope.envelopeSchemaVersion);
    assert.equal(projection.ruleSetRef, envelope.ruleSetRef);
    assert.equal(projection.ruleSetHash, envelope.ruleSetHash);
    assert.deepEqual(projection.authenticator, envelope.authenticator);
    assert.equal(projection.decisionHash, envelope.decisionHash);
    assert.equal(projection.paymentDispatchAttempted, false);
  }
  assert.equal(publicProjection.exportable, false);
  assert.equal(publicProjection.status, 'blocked');
  assert.ok(publicProjection.reasonCodes.includes('freshness.stale'));
  assert.ok(publicProjection.reasonCodes.includes('missing_return_policy'));
  assert.ok(publicProjection.reasonCodes.includes('stale_inventory'));
  assert.equal(mcpProjection.tool_result_type, 'agent_commerce_decision');
  assert.deepEqual(mcpProjection.reasonCodes, envelope.basis.reasonCodes);
  assert.deepEqual(operatorProjection.reasonCodes, envelope.basis.reasonCodes);
  assert.ok(operatorProjection.ownerCodes.includes('operator:stale_inventory'));
});


test('fixed normalized input is deterministic and set-like order does not drift hashes', () => {
  const first = buildAgentCommerceDecisionEnvelope(baseInput());
  const reordered = buildAgentCommerceDecisionEnvelope(baseInput({
    evidenceRefs: [...baseInput().evidenceRefs].reverse(),
    nextSafeActions: [...baseInput().nextSafeActions].reverse(),
    freshness: {
      ...baseInput().freshness,
      reasonCodes: [...baseInput().freshness.reasonCodes].reverse(),
      dependencies: [...baseInput().freshness.dependencies].reverse(),
    },
  }));
  assert.equal(first.inputDependencyHash, reordered.inputDependencyHash);
  assert.equal(first.resultHash, reordered.resultHash);
  assert.equal(first.decisionHash, reordered.decisionHash);
  assert.deepEqual(calculateAgentCommerceDecisionEnvelopeHashes(first), {
    inputDependencyHash: first.inputDependencyHash,
    resultHash: first.resultHash,
    decisionHash: first.decisionHash,
  });
});

test('surface and freshness outcome are protected by the canonical hashes', () => {
  const first = buildAgentCommerceDecisionEnvelope(baseInput());
  const surfaceChange = buildAgentCommerceDecisionEnvelope(baseInput({ surface: 'tool' }));
  const freshnessChange = buildAgentCommerceDecisionEnvelope(baseInput({
    freshness: { ...baseInput().freshness, staleAfter: '2026-07-06T10:14:00.000Z' },
  }));
  assert.notEqual(first.inputDependencyHash, surfaceChange.inputDependencyHash);
  assert.notEqual(first.resultHash, freshnessChange.resultHash);
});

test('integrity evaluation detects hash, basis, and authenticator drift', () => {
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput());
  assert.deepEqual(
    evaluateAgentCommerceDecisionEnvelopeIntegrity({
      envelope,
      signingSecret: DEMO_SIGNING_SECRET,
    }),
    { valid: true, reasonCodes: [] },
  );
  const tampered = {
    ...envelope,
    basis: { ...envelope.basis, reasonCodes: [...envelope.basis.reasonCodes, 'unexplained_reason'] },
  };
  const integrity = evaluateAgentCommerceDecisionEnvelopeIntegrity({
    envelope: tampered,
    signingSecret: DEMO_SIGNING_SECRET,
  });
  assert.equal(integrity.valid, false);
  assert.ok(integrity.reasonCodes.includes('result_hash_mismatch'));
  assert.ok(integrity.reasonCodes.includes('basis_reason_component_mismatch'));
});

test('allowed decisions cannot carry freshness blocker reasons', () => {
  assert.throws(
    () =>
      buildAgentCommerceDecisionEnvelope(
        baseInput({
          requestedAction: 'discover',
          eligibility: { result: 'allowed', blockerCodes: [], source: 'product' },
          authority: { result: 'not_required', blockerCodes: [] },
          checkout: undefined,
          payment: undefined,
          generatedClaims: undefined,
          freshness: {
            validUntil: '2026-07-06T10:15:00.000Z',
            staleAfter: '2026-07-06T10:15:00.000Z',
            reasonCodes: ['stale_inventory'],
          },
        }),
      ),
    /allowed decision cannot carry freshness blocker/u,
  );
});

test('strict date normalization rejects ambiguous input and canonicalizes offsets', () => {
  assert.throws(
    () => buildAgentCommerceDecisionEnvelope(baseInput({ evaluatedAt: '2026-07-06' })),
    /valid ISO-8601 date-time/u,
  );
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput({
    evaluatedAt: '2026-07-06T12:12:00+02:00',
  }));
  assert.equal(envelope.evaluatedAt, '2026-07-06T10:12:00.000Z');
});

test('freshness dependencies merge by kind and ref with conservative horizons', () => {
  const freshness = normalizeFreshness({
    freshness: {
      dependencies: [
        { kind: 'inventory', ref: 'inventory:item:1', staleAfter: '2026-07-06T10:20:00.000Z' },
        { kind: 'inventory', ref: 'inventory:item:1', staleAfter: '2026-07-06T10:15:00.000Z' },
      ],
    },
    evaluatedAt: '2026-07-06T10:00:00.000Z',
    inputRefs: undefined,
    evidenceRefs: [],
    generatedClaims: undefined,
    basis: { status: 'allowed', allowed: true, reasonCodes: [], components: [] },
  });
  assert.equal(freshness.dependencies.length, 1);
  assert.equal(freshness.dependencies[0].staleAfter, '2026-07-06T10:15:00.000Z');
  assert.throws(
    () => normalizeFreshness({
      freshness: { dependencies: [{ kind: 'inventory', ref: 'inventory:item:1', hash: 'bad' }] },
      evaluatedAt: '2026-07-06T10:00:00.000Z', inputRefs: undefined, evidenceRefs: [], generatedClaims: undefined,
      basis: { status: 'allowed', allowed: true, reasonCodes: [], components: [] },
    }),
    /valid SHA-256/u,
  );
});

test('evidence hash remains authoritative when an explicit dependency adds only a horizon', () => {
  const evidenceHash = sha256Hex({ inventory: 3 });
  const freshness = normalizeFreshness({
    freshness: { dependencies: [{ kind: 'inventory', ref: 'inventory_fact:inventory:item:1', staleAfter: '2026-07-06T10:15:00.000Z' }] },
    evaluatedAt: '2026-07-06T10:00:00.000Z',
    inputRefs: undefined,
    evidenceRefs: [{ type: 'inventory_fact', id: 'inventory:item:1', hash: evidenceHash, hashAlgorithm: 'sha256' }],
    generatedClaims: undefined,
    basis: { status: 'allowed', allowed: true, reasonCodes: [], components: [] },
  });
  assert.equal(freshness.dependencies[0].hash, evidenceHash);
});

test('generated claims cannot remain allowed with failed or unevaluated axes', () => {
  const claim = normalizeGeneratedClaims({
    allowed: true,
    status: 'allowed',
    claimIds: ['claim:test'],
    axes: {
      source: { status: 'passed', blockerCodes: [] },
      freshness: { status: 'failed', blockerCodes: ['stale_claim'] },
      scope: { status: 'passed', blockerCodes: [] },
      surface: { status: 'passed', blockerCodes: [] },
      use: { status: 'passed', blockerCodes: [] },
      payload: { status: 'passed', blockerCodes: [] },
      taint: { status: 'passed', blockerCodes: [] },
    },
  });
  assert.equal(claim.allowed, false);
  assert.equal(claim.status, 'stale');
  assert.ok(claim.blockerCodes.includes('generated_claim_freshness_axis_failed'));
});

test('Ed25519 metadata and key type are enforced', () => {
  const { privateKey } = generateKeyPairSync('rsa', { modulusLength: 2048 });
  assert.throws(
    () => buildAgentCommerceDecisionEnvelope(baseInput({
      signingSecret: null,
      signingPrivateKeyPem: privateKey.export({ type: 'pkcs8', format: 'pem' }),
    })),
    /require an Ed25519 private key/u,
  );
  const { privateKey: edPrivate, publicKey: edPublic } = generateKeyPairSync('ed25519');
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput({
    signingSecret: null,
    signingPrivateKeyPem: edPrivate.export({ type: 'pkcs8', format: 'pem' }),
  }));
  assert.equal(verifyDecisionEnvelopeAuthenticator({
    decisionHash: envelope.decisionHash,
    envelopeSchemaVersion: envelope.envelopeSchemaVersion,
    ruleSetHash: envelope.ruleSetHash,
    authenticator: { ...envelope.authenticator, algorithm: 'hmac-sha256' },
    verificationPublicKeyPem: edPublic.export({ type: 'spki', format: 'pem' }),
  }), false);
});

test('trusted projections enforce surface, trust, integrity, live binding, and freshness', () => {
  const { privateKey, publicKey } = generateKeyPairSync('ed25519');
  const privateKeyPem = privateKey.export({ type: 'pkcs8', format: 'pem' });
  const publicKeyPem = publicKey.export({ type: 'spki', format: 'pem' });
  const envelope = buildAgentCommerceDecisionEnvelope(baseInput({
    signingSecret: null,
    signingPrivateKeyPem: privateKeyPem,
    surface: 'tool',
    authenticatorKeyId: 'trusted-key',
    verificationKeyRef: 'keyset:trusted-key',
  }));
  assert.doesNotThrow(() => projectTrustedAgentCommerceDecisionEnvelope(envelope, 'tool', {
    verificationPublicKeyPem: publicKeyPem,
    trustedKeyId: 'trusted-key',
    trustedVerificationKeyRef: 'keyset:trusted-key',
    expectedRequest: liveRequestBinding(envelope),
    now: envelope.evaluatedAt,
  }));
  assert.throws(
    () => projectTrustedAgentCommerceDecisionEnvelope(envelope, 'feed', { verificationPublicKeyPem: publicKeyPem }),
    /surface mismatch/u,
  );
  const hmacEnvelope = buildAgentCommerceDecisionEnvelope(baseInput({ surface: 'tool' }));
  assert.throws(
    () => projectTrustedAgentCommerceDecisionEnvelope(hmacEnvelope, 'tool', { signingSecret: DEMO_SIGNING_SECRET }),
    /requires an independently verifiable Ed25519 signature/u,
  );
  assert.doesNotThrow(() => projectTrustedAgentCommerceDecisionEnvelope(hmacEnvelope, 'tool', {
    signingSecret: DEMO_SIGNING_SECRET,
    allowHmac: true,
    expectedRequest: liveRequestBinding(hmacEnvelope),
    now: hmacEnvelope.evaluatedAt,
  }));

  assert.throws(
    () => projectTrustedAgentCommerceDecisionEnvelope(envelope, 'tool', {
      verificationPublicKeyPem: publicKeyPem,
      now: envelope.evaluatedAt,
    }),
    /requires live requested-action, subject, and actor binding/u,
  );
  assert.throws(
    () => projectTrustedAgentCommerceDecisionEnvelope(envelope, 'tool', {
      verificationPublicKeyPem: publicKeyPem,
      expectedRequest: {
        ...liveRequestBinding(envelope),
        requestedAction: 'discover',
      },
      now: envelope.evaluatedAt,
    }),
    /requested-action mismatch/u,
  );
  assert.throws(
    () => projectTrustedAgentCommerceDecisionEnvelope(envelope, 'tool', {
      verificationPublicKeyPem: publicKeyPem,
      expectedRequest: {
        ...liveRequestBinding(envelope),
        subject: { ...envelope.subject, checkoutId: 'checkout:other' },
      },
      now: envelope.evaluatedAt,
    }),
    /subject mismatch/u,
  );
  assert.throws(
    () => projectTrustedAgentCommerceDecisionEnvelope(envelope, 'tool', {
      verificationPublicKeyPem: publicKeyPem,
      expectedRequest: {
        ...liveRequestBinding(envelope),
        actor: { ...envelope.actor, agentId: 'agent:other' },
      },
      now: envelope.evaluatedAt,
    }),
    /actor mismatch/u,
  );

  const staleAllowed = buildAgentCommerceDecisionEnvelope(baseInput({
    signingSecret: null,
    signingPrivateKeyPem: privateKeyPem,
    surface: 'tool',
    requestedAction: 'discover',
    eligibility: { result: 'allowed', blockerCodes: [], source: 'product' },
    authority: { result: 'not_required', blockerCodes: [] },
    checkout: undefined,
    payment: undefined,
    generatedClaims: allowedGeneratedClaims(),
    freshness: {
      validUntil: '2026-07-06T10:12:01.000Z',
      staleAfter: '2026-07-06T10:12:01.000Z',
      reasonCodes: [],
      dependencies: [],
    },
  }));
  assert.throws(
    () => projectTrustedAgentCommerceDecisionEnvelope(staleAllowed, 'tool', {
      verificationPublicKeyPem: publicKeyPem,
      expectedRequest: liveRequestBinding(staleAllowed),
      now: '2026-07-06T10:12:02.000Z',
    }),
    /stale for projection/u,
  );
});

test('derived generated-claim provenance binds usable parent projections and request context deterministically', () => {
  const first = createGeneratedClaimDependencyProjection({
    generatedClaims: allowedGeneratedClaims(),
    sourceEnvelopeHash: sha256Hex('parent-envelope:first'),
    sourceEvidencePinHash: sha256Hex('parent-evidence:first'),
    sourceRecordKey: 'generated-claim:parent:first',
    requestedSurface: 'product_detail',
    requestedUse: 'quote',
    marketCode: 'EU',
  });
  const second = createGeneratedClaimDependencyProjection({
    generatedClaims: allowedGeneratedClaims(),
    sourceEnvelopeHash: sha256Hex('parent-envelope:second'),
    sourceEvidencePinHash: sha256Hex('parent-evidence:second'),
    sourceRecordKey: 'generated-claim:parent:second',
    requestedSurface: 'product_detail',
    requestedUse: 'quote',
    marketCode: 'EU',
  });
  const input = {
    childRecordKey: 'generated-claim:child',
    childPayloadHash: sha256Hex('derived child claim'),
  };
  const ordered = bindDerivedGeneratedClaimProvenance({
    ...input,
    dependencyProjections: [first, second],
  });
  const reversed = bindDerivedGeneratedClaimProvenance({
    ...input,
    dependencyProjections: [second, first],
  });

  assert.equal(ordered.canonicalHash, reversed.canonicalHash);
  assert.deepEqual(ordered.dependencyRefs, reversed.dependencyRefs);
  assert.equal(ordered.dependencyRefs.length, 2);
  assert.equal(ordered.inheritedRefusalCount, 0);
  assert.ok(
    ordered.dependencyRefs.every((entry) => entry.status === 'usable'),
  );

  const changedContextProjection = createGeneratedClaimDependencyProjection({
    generatedClaims: allowedGeneratedClaims(),
    sourceEnvelopeHash: first.sourceEnvelopeHash,
    sourceEvidencePinHash: first.sourceEvidencePinHash,
    sourceRecordKey: first.sourceRecordKey,
    requestedSurface: 'support',
    requestedUse: 'quote',
    marketCode: 'EU',
  });
  const changedContext = bindDerivedGeneratedClaimProvenance({
    ...input,
    dependencyProjections: [changedContextProjection, second],
  });
  assert.notEqual(changedContextProjection.projectionHash, first.projectionHash);
  assert.notEqual(changedContext.canonicalHash, ordered.canonicalHash);

  const changedParentProjection = createGeneratedClaimDependencyProjection({
    generatedClaims: allowedGeneratedClaims(),
    sourceEnvelopeHash: sha256Hex('parent-envelope:first:changed'),
    sourceEvidencePinHash: first.sourceEvidencePinHash,
    sourceRecordKey: first.sourceRecordKey,
    requestedSurface: 'product_detail',
    requestedUse: 'quote',
    marketCode: 'EU',
  });
  const changedParent = bindDerivedGeneratedClaimProvenance({
    ...input,
    dependencyProjections: [changedParentProjection, second],
  });
  assert.notEqual(changedParent.canonicalHash, ordered.canonicalHash);

  const changedEvidenceProjection = createGeneratedClaimDependencyProjection({
    generatedClaims: allowedGeneratedClaims(),
    sourceEnvelopeHash: first.sourceEnvelopeHash,
    sourceEvidencePinHash: sha256Hex('parent-evidence:first:changed'),
    sourceRecordKey: first.sourceRecordKey,
    requestedSurface: 'product_detail',
    requestedUse: 'quote',
    marketCode: 'EU',
  });
  const changedEvidence = bindDerivedGeneratedClaimProvenance({
    ...input,
    dependencyProjections: [changedEvidenceProjection, second],
  });
  assert.notEqual(changedEvidence.canonicalHash, ordered.canonicalHash);

  assert.throws(
    () => createGeneratedClaimDependencyProjection({
      generatedClaims: blockedGeneratedClaims(),
      sourceEnvelopeHash: sha256Hex('blocked-parent'),
      requestedSurface: 'product_detail',
      requestedUse: 'quote',
      status: 'usable',
    }),
    /conflicts with generated-claim state/u,
  );

  const hashes = calculateGeneratedClaimDependencyProjectionHashes(first);
  assert.deepEqual(hashes, {
    requestContextHash: first.requestContextHash,
    projectionHash: first.projectionHash,
  });
  assert.throws(
    () => bindDerivedGeneratedClaimProvenance({
      ...input,
      dependencyProjections: [
        { ...first, sourceRecordKey: 'generated-claim:tampered' },
      ],
    }),
    /projectionHash does not match/u,
  );
});

test('derived generated-claim provenance keeps refusal causal, multi-hop, and complete within its explicit limit', () => {
  const usable = createGeneratedClaimDependencyProjection({
    generatedClaims: allowedGeneratedClaims(),
    sourceEnvelopeHash: sha256Hex('usable-envelope'),
    sourceEvidencePinHash: sha256Hex('usable-evidence'),
    sourceRecordKey: 'generated-claim:usable',
    requestedSurface: 'product_detail',
    requestedUse: 'quote',
  });
  const refused = createGeneratedClaimDependencyProjection({
    generatedClaims: blockedGeneratedClaims(),
    sourceEnvelopeHash: sha256Hex('refused-envelope'),
    sourceEvidencePinHash: sha256Hex('refused-evidence'),
    sourceRecordKey: 'generated-claim:refused',
    requestedSurface: 'product_detail',
    requestedUse: 'quote',
  });

  const cleanChild = bindDerivedGeneratedClaimProvenance({
    childRecordKey: 'generated-claim:clean-child',
    childPayloadHash: sha256Hex('clean child'),
    dependencyProjections: [usable],
  });
  assert.equal(cleanChild.inheritedRefusalCount, 0);

  const taintedChild = bindDerivedGeneratedClaimProvenance({
    childRecordKey: 'generated-claim:tainted-child',
    childPayloadHash: sha256Hex('tainted child'),
    dependencyProjections: [usable, refused],
  });
  assert.equal(taintedChild.inheritedRefusalCount, 1);
  assert.equal(
    taintedChild.inheritedRefusals[0].sourceProjectionHash,
    refused.projectionHash,
  );

  const childProjection = createGeneratedClaimDependencyProjection({
    generatedClaims: {
      ...allowedGeneratedClaims(),
      allowed: false,
      status: 'inherited_refusal',
      blockerCodes: ['inherited_refusal'],
      inheritedRefusalCount: taintedChild.inheritedRefusalCount,
      axes: {
        ...allowedGeneratedClaims().axes,
        taint: { status: 'failed', blockerCodes: ['inherited_refusal'] },
      },
    },
    sourceEnvelopeHash: taintedChild.canonicalHash,
    sourceEvidencePinHash: sha256Hex('tainted-child-evidence'),
    sourceRecordKey: taintedChild.childRecordKey,
    requestedSurface: 'support',
    requestedUse: 'paraphrase',
    inheritedRefusals: taintedChild.inheritedRefusals,
  });
  const grandchild = bindDerivedGeneratedClaimProvenance({
    childRecordKey: 'generated-claim:grandchild',
    childPayloadHash: sha256Hex('grandchild'),
    dependencyProjections: [childProjection],
  });
  assert.equal(grandchild.inheritedRefusalCount, 2);
  assert.ok(
    grandchild.inheritedRefusals.some(
      (entry) => entry.sourceProjectionHash === refused.projectionHash,
    ),
  );
  assert.ok(
    grandchild.inheritedRefusals.some(
      (entry) => entry.sourceProjectionHash === childProjection.projectionHash,
    ),
  );

  const inheritedRefusals = Array.from(
    { length: GENERATED_CLAIM_INHERITED_REFUSAL_LIMIT },
    (_, index) => ({
      sourceProjectionHash: sha256Hex(`ancestor-projection:${index}`),
      sourceEnvelopeHash: sha256Hex(`ancestor-envelope:${index}`),
      sourceRecordKey: `generated-claim:ancestor:${index}`,
      status: 'refused_here',
      refusalKind: 'not_allowed_for_requested_use',
      axis: 'use',
      blockerCodes: [`ancestor_refusal_${index}`],
    }),
  );
  const atLimit = createGeneratedClaimDependencyProjection({
    generatedClaims: blockedGeneratedClaims(),
    sourceEnvelopeHash: sha256Hex('at-limit-envelope'),
    sourceEvidencePinHash: sha256Hex('at-limit-evidence'),
    sourceRecordKey: 'generated-claim:at-limit',
    requestedSurface: 'product_detail',
    requestedUse: 'quote',
    inheritedRefusals,
  });
  assert.throws(
    () => bindDerivedGeneratedClaimProvenance({
      childRecordKey: 'generated-claim:overflow',
      childPayloadHash: sha256Hex('overflow'),
      dependencyProjections: [atLimit],
    }),
    new RegExp(
      `inherited refusal lineage exceeds the ${GENERATED_CLAIM_INHERITED_REFUSAL_LIMIT}-entry limit`,
      'u',
    ),
  );
});



==> anc/agentic-commerce-blueprint-v0.9.2/tests/ecommerce-domain-rules.test.mjs <==
import test from 'node:test';
import assert from 'node:assert/strict';
import {
  evaluateDelegatedSpending,
  evaluateDeliveryPromise,
  evaluateGeneratedClaimEvidence,
  evaluateInventoryAvailability,
  evaluatePriceQuote,
  evaluatePromotionEligibility,
  evaluateReturnPolicy,
} from '../src/examples/ecommerce-domain-rules.mjs';

const NOW = new Date('2026-07-14T12:05:00.000Z');

test('price outcome is derived from amount and currency, not revision alone', () => {
  const quoted = { amountMinor: 8_000, currency: 'EUR', version: 1 };
  assert.equal(evaluatePriceQuote({ quotedFact: quoted, currentFact: { ...quoted, version: 2 } }).allowed, true);
  const changed = evaluatePriceQuote({ quotedFact: quoted, currentFact: { amountMinor: 9_500, currency: 'EUR', version: 2 } });
  assert.equal(changed.allowed, false);
  assert.equal(changed.blockerCode, 'price_changed');
});

test('promotion outcome is derived from current eligibility', () => {
  assert.equal(evaluatePromotionEligibility({ currentFact: { eligible: true, region: 'EU' } }).allowed, true);
  assert.equal(evaluatePromotionEligibility({ currentFact: { eligible: false, region: 'EU' } }).blockerCode, 'promotion_ineligible');
});

test('inventory outcome is derived from available and requested quantities', () => {
  assert.equal(evaluateInventoryAvailability({ currentFact: { available: 1 }, requestedQuantity: 1 }).allowed, true);
  assert.equal(evaluateInventoryAvailability({ currentFact: { available: 0 }, requestedQuantity: 1 }).blockerCode, 'inventory_unavailable');
});

test('delegated-spending outcome is derived from amount and currency scope', () => {
  assert.equal(evaluateDelegatedSpending({ currentFact: { maximumMinor: 10_000, totalMinor: 8_800, currency: 'EUR' } }).allowed, true);
  const over = evaluateDelegatedSpending({ currentFact: { maximumMinor: 10_000, totalMinor: 11_200, currency: 'EUR' } });
  assert.equal(over.authorityBlocked, true);
  assert.equal(over.blockerCode, 'delegated_spending_limit_exceeded');
  assert.equal(evaluateDelegatedSpending({ currentFact: { maximumMinor: 10_000, totalMinor: 8_800, mandateCurrency: 'EUR', checkoutCurrency: 'USD' } }).allowed, false);
});

test('generated-claim outcome is derived from evidence availability', () => {
  assert.equal(evaluateGeneratedClaimEvidence({ currentFact: { evidenceAvailable: true, text: 'IPX4 evidence' } }).allowed, true);
  const absent = evaluateGeneratedClaimEvidence({ currentFact: { evidenceAvailable: false, text: 'No current evidence' } });
  assert.deepEqual(
    { allowed: absent.allowed, blockerCode: absent.blockerCode, claimStatus: absent.claimStatus, failedAxis: absent.failedAxis },
    { allowed: false, blockerCode: 'generated_claim_evidence_missing', claimStatus: 'refused_here', failedAxis: 'source' },
  );
});

test('delivery outcome is derived from the promise validity horizon', () => {
  assert.equal(evaluateDeliveryPromise({ currentFact: { text: 'Delivery by 18 July', validUntil: '2026-07-14T13:00:00.000Z' }, now: NOW }).allowed, true);
  const stale = evaluateDeliveryPromise({ currentFact: { text: 'Recalculate delivery', validUntil: '2026-07-14T12:01:00.000Z' }, now: NOW });
  assert.equal(stale.blockerCode, 'delivery_promise_stale');
  assert.equal(stale.claimStatus, 'stale');
});

test('return-policy outcome is derived from request and applicability facts', () => {
  assert.equal(evaluateReturnPolicy({ currentFact: { returnRequested: true, returnable: true, text: '30 days' } }).allowed, true);
  const conflict = evaluateReturnPolicy({ currentFact: { returnRequested: true, returnable: false, text: 'Non-returnable' } });
  assert.equal(conflict.blockerCode, 'return_policy_conflict');
  assert.equal(conflict.failedAxis, 'scope');
});

test('domain rules reject incomplete or malformed raw facts', () => {
  assert.throws(() => evaluateInventoryAvailability({ currentFact: { available: -1 } }), /safe integer/u);
  assert.throws(() => evaluatePromotionEligibility({ currentFact: { eligible: 'yes', region: 'EU' } }), /boolean/u);
  assert.throws(() => evaluateDeliveryPromise({ currentFact: { text: 'x', validUntil: 'not-a-date' }, now: NOW }), /ISO date-time/u);
});


==> anc/agentic-commerce-blueprint-v0.9.2/tests/ecommerce-scenarios.test.mjs <==
import test from 'node:test';
import assert from 'node:assert/strict';
import {
  ECOMMERCE_SCENARIO_IDS,
  runEcommerceScenarios,
} from '../src/examples/ecommerce-scenarios.mjs';

test('realistic ecommerce scenarios stop changed commercial state consistently', () => {
  const summary = runEcommerceScenarios();
  assert.equal(summary.scenarioCount, ECOMMERCE_SCENARIO_IDS.length);
  assert.deepEqual(summary.scenarioIds, ECOMMERCE_SCENARIO_IDS);
  assert.equal(summary.baselinePermittedCount, summary.scenarioCount - 1);
  assert.equal(summary.changedStatePreventedCount, summary.scenarioCount);
  assert.equal(summary.refreshedSafeOutcomeCount, summary.scenarioCount);
  assert.equal(summary.derivedSafeOutcomeCount, summary.scenarioCount);
  assert.equal(summary.domainDerivedScenarioCount, summary.scenarioCount - 1);
  assert.equal(summary.surfaceConsistentCount, summary.scenarioCount);
  assert.equal(summary.traceabilityCompleteCount, summary.scenarioCount);

  for (const result of summary.results) {
    assert.equal(result.changedStatePermitted, false, result.id);
    assert.notEqual(result.refreshedStatus, 'allowed', result.id);
    assert.equal(result.surfaceConsistent, true, result.id);
    assert.equal(result.traceabilityComplete, true, result.id);
    if (result.id !== 'verified_state_identity') {
      assert.equal(result.domainOutcomeDerived, true, result.id);
      assert.equal(result.initialDomainAllowed, true, result.id);
      assert.equal(result.changedDomainAllowed, false, result.id);
      assert.ok(result.refreshedReasonCodes.includes(result.derivedBlockerCode), result.id);
    }
  }

  const stateIdentity = summary.results.find(
    (entry) => entry.id === 'verified_state_identity',
  );
  assert.deepEqual(
    stateIdentity && {
      accessorReads: stateIdentity.accessorReads,
      initialStatus: stateIdentity.initialStatus,
      refreshedStatus: stateIdentity.refreshedStatus,
      changedStatePermitted: stateIdentity.changedStatePermitted,
    },
    {
      accessorReads: 1,
      initialStatus: 'blocked',
      refreshedStatus: 'blocked',
      changedStatePermitted: false,
    },
  );
});

import {
  buildAgentCommerceDecisionEnvelope,
  evaluateAgentCommerceDecisionExecution,
  sha256Hex,
} from '../src/index.mjs';

function executionEnvelope() {
  return buildAgentCommerceDecisionEnvelope({
    decisionId: 'decision:execution-test',
    evaluatedAt: '2026-07-14T12:00:00.000Z',
    surface: 'checkout',
    requestedAction: 'complete_checkout',
    subject: { productId: 'product:test', checkoutId: 'checkout:test' },
    actor: { actorType: 'agent', agentId: 'agent:test' },
    eligibility: { result: 'allowed', source: 'combined', blockerCodes: [] },
    authority: { result: 'allowed', blockerCodes: [] },
    checkout: { state: 'requires_payment', validForRequestedAction: true, blockerCodes: [] },
    payment: { authorityResult: 'allowed', paymentDispatchAttempted: false, blockerCodes: [] },
    evidenceRefs: [
      { type: 'price_snapshot', id: 'price:test', hash: sha256Hex({ amountMinor: 100 }) },
    ],
    freshness: {
      validUntil: '2026-07-14T13:00:00.000Z',
      staleAfter: '2026-07-14T13:00:00.000Z',
    },
  });
}

test('execution comparison fails closed for missing, expired, and duplicate dependencies', () => {
  const envelope = executionEnvelope();
  const current = envelope.freshness.dependencies.map((entry) => ({ ...entry }));
  const missing = evaluateAgentCommerceDecisionExecution({
    envelope,
    currentDependencies: current.slice(1),
    now: new Date('2026-07-14T12:05:00.000Z'),
  });
  assert.equal(missing.permitted, false);
  assert.equal(missing.requiresFreshDecision, true);
  assert.ok(missing.reasonCodes.some((code) => code.endsWith('_dependency_missing')));

  const expired = evaluateAgentCommerceDecisionExecution({
    envelope,
    currentDependencies: current.map((entry) => ({
      ...entry,
      validUntil: '2026-07-14T12:01:00.000Z',
    })),
    now: new Date('2026-07-14T12:05:00.000Z'),
  });
  assert.equal(expired.permitted, false);
  assert.ok(expired.reasonCodes.some((code) => code.endsWith('_dependency_expired')));

  assert.throws(
    () =>
      evaluateAgentCommerceDecisionExecution({
        envelope,
        currentDependencies: [current[0], current[0]],
        now: new Date('2026-07-14T12:05:00.000Z'),
      }),
    /duplicate current dependency/u,
  );
});

